Local optimization on pure Gaussian state manifolds

We exploit insights into the geometry of bosonic and fermionic Gaussian states to develop an efficient local optimization algorithm to extremize arbitrary functions on these families of states. The method is based on notions of gradient descent attuned to the local geometry which also allows for the implementation of local constraints. The natural group action of the symplectic and orthogonal group enables us to compute the geometric gradient efficiently. While our parametrization of states is based on covariance matrices and linear complex structures, we provide compact formulas to easily convert from and to other parametrization of Gaussian states, such as wave functions for pure Gaussian states, quasiprobability distributions and Bogoliubov transformations. We review applications ranging from approximating ground states to computing circuit complexity and the entanglement of purification that have both been employed in the context of holography. Finally, we use the presented methods to collect numerical and analytical evidence for the conjecture that Gaussian purifications are sufficient to compute the entanglement of purification of arbitrary mixed Gaussian states.

==> anc/GaussianOptimization.m <==
(* ::Package:: *)

BeginPackage["GaussianOptimization`"];


(* ::Text:: *)
(*Usage definitions*)


(* Optimization algorithm *)
GOOptimize::usage="The function GOOptimize[ProblemSpecific,SystemSpecific,ProcedureSpecific] provides a general gradient descent optimization algorithm and sits at the core of the GO package.

{FinalF,FinalM,CorrList,FinalFlist,Flists,FinalNormlist}=GOOptimize[ProblemSpecific,SystemSpecific,ProcedureSpecific]

\!\(\*
StyleBox[\"The\",\nFontWeight->\"Bold\"]\)\!\(\*
StyleBox[\" \",\nFontWeight->\"Bold\"]\)\!\(\*
StyleBox[\"input\",\nFontWeight->\"Bold\"]\)\!\(\*
StyleBox[\" \",\nFontWeight->\"Bold\"]\)\!\(\*
StyleBox[\"consists\",\nFontWeight->\"Bold\"]\)\!\(\*
StyleBox[\" \",\nFontWeight->\"Bold\"]\)\!\(\*
StyleBox[\"of\",\nFontWeight->\"Bold\"]\)\!\(\*
StyleBox[\" \",\nFontWeight->\"Bold\"]\)\!\(\*
StyleBox[\"the\",\nFontWeight->\"Bold\"]\)\!\(\*
StyleBox[\" \",\nFontWeight->\"Bold\"]\)\!\(\*
StyleBox[\"following\",\nFontWeight->\"Bold\"]\)\!\(\*
StyleBox[\" \",\nFontWeight->\"Bold\"]\)\!\(\*
StyleBox[\"pieces\",\nFontWeight->\"Bold\"]\)\!\(\*
StyleBox[\":\",\nFontWeight->\"Bold\"]\)
ProblemSpecific={\!\(\*
StyleBox[\"F\",\nFontWeight->\"Bold\"]\),\!\(\*
StyleBox[\"dF\",\nFontWeight->\"Bold\"]\)}
	\!\(\*
StyleBox[\"F\",\nFontWeight->\"Bold\"]\) represents the function to be minimized
	\!\(\*
StyleBox[\"dF\",\nFontWeight->\"Bold\"]\) represents the gradient function of f
SystemSpecific={\!\(\*
StyleBox[\"J0\",\nFontWeight->\"Bold\"]\),\!\(\*
StyleBox[\"listM0\",\nFontWeight->\"Bold\"]\),\!\(\*
StyleBox[\"KK\",\nFontWeight->\"Bold\"]\),\!\(\*
StyleBox[\"geometry\",\nFontWeight->\"Bold\"]\),\!\(\*
StyleBox[\"newM\",\nFontWeight->\"Bold\"]\)}
	\!\(\*
StyleBox[\"J0\",\nFontWeight->\"Bold\"]\) represents a reference point
	\!\(\*
StyleBox[\"listM0\",\nFontWeight->\"Bold\"]\) represents a list of starting points, i.e., of transformations from the reference point J0
	\!\(\*
StyleBox[\"KK\",\nFontWeight->\"Bold\"]\) represents a local basis of tangent space (e.g. subspace of Lie algebra)
	\!\(\*
StyleBox[\"geometry\",\nFontWeight->\"Bold\"]\) represents a local notion of geometry (e.g. metric) with respect to KK
	\!\(\*
StyleBox[\"newM\",\nFontWeight->\"Bold\"]\) represents the function that takes the gradient as input and constructs a new point on the state manifold
ProcedureSpecific={\!\(\*
StyleBox[\"tolF\",\nFontWeight->\"Bold\"]\),\!\(\*
StyleBox[\"tolgrad\",\nFontWeight->\"Bold\"]\),\!\(\*
StyleBox[\"steplimit\",\nFontWeight->\"Bold\"]\),\!\(\*
StyleBox[\"stepsizefunction\",\nFontWeight->\"Bold\"]\),\!\(\*
StyleBox[\"trackall\",\nFontWeight->\"Bold\"]\)}
	\!\(\*
StyleBox[\"tolF\",\nFontWeight->\"Bold\"]\) represents the stopping tolerance of the function value of F
	\!\(\*
StyleBox[\"tolgrad\",\nFontWeight->\"Bold\"]\) represents the stopping tolerance of the gradient norm of dF
	\!\(\*
StyleBox[\"steplimit\",\nFontWeight->\"Bold\"]\) represents a maximal number of steps (typically, we choose \[Infinity])
	\!\(\*
StyleBox[\"trackall\",\nFontWeight->\"Bold\"]\) is an option to track all trajectories starting from listM0 instead of dropping some

\!\(\*
StyleBox[\"The\",\nFontWeight->\"Bold\"]\)\!\(\*
StyleBox[\" \",\nFontWeight->\"Bold\"]\)\!\(\*
StyleBox[\"output\",\nFontWeight->\"Bold\"]\)\!\(\*
StyleBox[\" \",\nFontWeight->\"Bold\"]\)\!\(\*
StyleBox[\"consists\",\nFontWeight->\"Bold\"]\)\!\(\*
StyleBox[\" \",\nFontWeight->\"Bold\"]\)\!\(\*
StyleBox[\"of\",\nFontWeight->\"Bold\"]\)\!\(\*
StyleBox[\" \",\nFontWeight->\"Bold\"]\)\!\(\*
StyleBox[\"the\",\nFontWeight->\"Bold\"]\)\!\(\*
StyleBox[\" \",\nFontWeight->\"Bold\"]\)\!\(\*
StyleBox[\"following\",\nFontWeight->\"Bold\"]\)\!\(\*
StyleBox[\" \",\nFontWeight->\"Bold\"]\)\!\(\*
StyleBox[\"pieces\",\nFontWeight->\"Bold\"]\)\!\(\*
StyleBox[\":\",\nFontWeight->\"Bold\"]\)
{\!\(\*
StyleBox[\"FinalF\",\nFontWeight->\"Bold\"]\),\!\(\*
StyleBox[\"FinalM\",\nFontWeight->\"Bold\"]\),\!\(\*
StyleBox[\"CorrList\",\nFontWeight->\"Bold\"]\),\!\(\*
StyleBox[\"FinalFlist\",\nFontWeight->\"Bold\"]\),\!\(\*
StyleBox[\"Flists\",\nFontWeight->\"Bold\"]\),\!\(\*
StyleBox[\"FinalNormlist\",\nFontWeight->\"Bold\"]\)}
	\!\(\*
StyleBox[\"FinalF\",\nFontWeight->\"Bold\"]\) represents the final function value of F
	\!\(\*
StyleBox[\"FinalM\",\nFontWeight->\"Bold\"]\) represents the final transformation from J0 to the final state
	\!\(\*
StyleBox[\"CorrList\",\nFontWeight->\"Bold\"]\) lists the number of stepsize corrections at each step of the final trajectory
	\!\(\*
StyleBox[\"FinalFlists\",\nFontWeight->\"Bold\"]\) lists the successive function values in the optimal trajectory
	\!\(\*
StyleBox[\"Flists\",\nFontWeight->\"Bold\"]\) lists all successive function values for all trajectories (Lucas: is that right?)
	\!\(\*
StyleBox[\"FinalNormlist\",\nFontWeight->\"Bold\"]\) lists the successive gradient norms in the optimal trajectory
";


(* Symplectic forms / Covariance matrices *)
GO\[CapitalOmega]qqpp::usage="GO\[CapitalOmega]qqpp[N] generates \[CapitalOmega] in basis (\!\(\*SubscriptBox[\(q\), \(1\)]\),\!\(\*SubscriptBox[\(q\), \(2\)]\),...,\!\(\*SubscriptBox[\(p\), \(1\)]\),\!\(\*SubscriptBox[\(p\), \(2\)]\),...) for N deg. of freedom";
GO\[CapitalOmega]qpqp::usage="GO\[CapitalOmega]qpqp[N] generates \[CapitalOmega] in basis (\!\(\*SubscriptBox[\(q\), \(1\)]\),\!\(\*SubscriptBox[\(p\), \(1\)]\),\!\(\*SubscriptBox[\(q\), \(2\)]\),\!\(\*SubscriptBox[\(p\), \(2\)]\),...) for N deg. of freedom";
GO\[CapitalOmega]aabb::usage="GO\[CapitalOmega]aabb[N] generates \[CapitalOmega] in basis (\!\(\*SubscriptBox[\(a\), \(1\)]\),\!\(\*SubscriptBox[\(a\), \(2\)]\),...,\!\(\*SubscriptBox[\(b\), \(1\)]\),\!\(\*SubscriptBox[\(b\), \(2\)]\),...) for N deg. of freedom";
GO\[CapitalOmega]abab::usage="GO\[CapitalOmega]abab[N] generates \[CapitalOmega] in basis (\!\(\*SubscriptBox[\(a\), \(1\)]\),\!\(\*SubscriptBox[\(b\), \(1\)]\),\!\(\*SubscriptBox[\(a\), \(2\)]\),\!\(\*SubscriptBox[\(b\), \(2\)]\),...) for N deg. of freedom";

GOGqqpp::usage="GOGqqpp[N] generates G in basis (\!\(\*SubscriptBox[\(q\), \(1\)]\),\!\(\*SubscriptBox[\(q\), \(2\)]\),...,\!\(\*SubscriptBox[\(p\), \(1\)]\),\!\(\*SubscriptBox[\(p\), \(2\)]\),...) for N deg. of freedom";
GOGqpqp::usage="GOGqpqp[N] generates G in basis (\!\(\*SubscriptBox[\(q\), \(1\)]\),\!\(\*SubscriptBox[\(p\), \(1\)]\),\!\(\*SubscriptBox[\(q\), \(2\)]\),\!\(\*SubscriptBox[\(p\), \(2\)]\),...) for N deg. of freedom";
GOGaabb::usage="GOGaabb[N] generates G in basis (\!\(\*SubscriptBox[\(a\), \(1\)]\),\!\(\*SubscriptBox[\(a\), \(2\)]\),...,\!\(\*SubscriptBox[\(b\), \(1\)]\),\!\(\*SubscriptBox[\(b\), \(2\)]\),...) for N deg. of freedom";
GOGabab::usage="GOGabab[N] generates G in basis (\!\(\*SubscriptBox[\(a\), \(1\)]\),\!\(\*SubscriptBox[\(b\), \(1\)]\),\!\(\*SubscriptBox[\(a\), \(2\)]\),\!\(\*SubscriptBox[\(b\), \(2\)]\),...) for N deg. of freedom";


(* Basis Transformation matrices *)
(* Re-ordering *)
GOqqppFROMqpqp::usage="GOqqppFROMqpqp[N] generates a basis transformation (\!\(\*SubscriptBox[\(q\), \(1\)]\),\!\(\*SubscriptBox[\(p\), \(1\)]\),\!\(\*SubscriptBox[\(q\), \(2\)]\),\!\(\*SubscriptBox[\(p\), \(2\)]\),...)\[Rule](\!\(\*SubscriptBox[\(q\), \(1\)]\),\!\(\*SubscriptBox[\(q\), \(2\)]\),...,\!\(\*SubscriptBox[\(p\), \(1\)]\),\!\(\*SubscriptBox[\(p\), \(2\)]\),...) for N deg. of freedom";
GOqpqpFROMqqpp::usage="GOqpqpFROMqqpp[N] generates a basis transformation (\!\(\*SubscriptBox[\(q\), \(1\)]\),\!\(\*SubscriptBox[\(q\), \(2\)]\),...,\!\(\*SubscriptBox[\(p\), \(1\)]\),\!\(\*SubscriptBox[\(p\), \(2\)]\),...)\[Rule](\!\(\*SubscriptBox[\(q\), \(1\)]\),\!\(\*SubscriptBox[\(p\), \(1\)]\),\!\(\*SubscriptBox[\(q\), \(2\)]\),\!\(\*SubscriptBox[\(p\), \(2\)]\),...) for N deg. of freedom";
GOaabbFROMabab::usage="GOaabbFROMabab[N] generates a basis transformation (\!\(\*SubscriptBox[\(a\), \(1\)]\),\!\(\*SubscriptBox[\(b\), \(1\)]\),\!\(\*SubscriptBox[\(a\), \(2\)]\),\!\(\*SubscriptBox[\(b\), \(2\)]\),...)\[Rule](\!\(\*SubscriptBox[\(a\), \(1\)]\),\!\(\*SubscriptBox[\(a\), \(2\)]\),...,\!\(\*SubscriptBox[\(b\), \(1\)]\),\!\(\*SubscriptBox[\(b\), \(2\)]\),...) for N deg. of freedom";
GOababFROMaabb::usage="GOababFROMaabb[N] generates a basis transformation (\!\(\*SubscriptBox[\(a\), \(1\)]\),\!\(\*SubscriptBox[\(a\), \(2\)]\),...,\!\(\*SubscriptBox[\(b\), \(1\)]\),\!\(\*SubscriptBox[\(b\), \(2\)]\),...)\[Rule](\!\(\*SubscriptBox[\(a\), \(1\)]\),\!\(\*SubscriptBox[\(b\), \(1\)]\),\!\(\*SubscriptBox[\(a\), \(2\)]\),\!\(\*SubscriptBox[\(b\), \(2\)]\),...) for N deg. of freedom";
(* q to a *)
GOababFROMqpqp::usage="GOababFROMqpqp[N] generates a basis transformation (\!\(\*SubscriptBox[\(q\), \(1\)]\),\!\(\*SubscriptBox[\(p\), \(1\)]\),\!\(\*SubscriptBox[\(q\), \(2\)]\),\!\(\*SubscriptBox[\(p\), \(2\)]\),...)\[Rule](\!\(\*SubscriptBox[\(a\), \(1\)]\),\!\(\*SubscriptBox[\(b\), \(1\)]\),\!\(\*SubscriptBox[\(a\), \(2\)]\),\!\(\*SubscriptBox[\(b\), \(2\)]\),...) for N deg. of freedom";
GOaabbFROMqpqp::usage="GOaabbFROMqpqp[N] generates a basis transformation (\!\(\*SubscriptBox[\(q\), \(1\)]\),\!\(\*SubscriptBox[\(p\), \(1\)]\),\!\(\*SubscriptBox[\(q\), \(2\)]\),\!\(\*SubscriptBox[\(p\), \(2\)]\),...)\[Rule](\!\(\*SubscriptBox[\(a\), \(1\)]\),\!\(\*SubscriptBox[\(a\), \(2\)]\),...,\!\(\*SubscriptBox[\(b\), \(1\)]\),\!\(\*SubscriptBox[\(b\), \(2\)]\),...) for N deg. of freedom";
GOababFROMqqpp::usage="GOababFROMqqpp[N] generates a basis transformation (\!\(\*SubscriptBox[\(q\), \(1\)]\),\!\(\*SubscriptBox[\(q\), \(2\)]\),...,\!\(\*SubscriptBox[\(p\), \(1\)]\),\!\(\*SubscriptBox[\(p\), \(2\)]\),...)\[Rule](\!\(\*SubscriptBox[\(a\), \(1\)]\),\!\(\*SubscriptBox[\(b\), \(1\)]\),\!\(\*SubscriptBox[\(a\), \(2\)]\),\!\(\*SubscriptBox[\(b\), \(2\)]\),...) for N deg. of freedom";
GOaabbFROMqqpp::usage="GOaabbFROMqqpp[N] generates a basis transformation (\!\(\*SubscriptBox[\(q\), \(1\)]\),\!\(\*SubscriptBox[\(q\), \(2\)]\),...,\!\(\*SubscriptBox[\(p\), \(1\)]\),\!\(\*SubscriptBox[\(p\), \(2\)]\),...)\[Rule](\!\(\*SubscriptBox[\(a\), \(1\)]\),\!\(\*SubscriptBox[\(a\), \(2\)]\),...,\!\(\*SubscriptBox[\(b\), \(1\)]\),\!\(\*SubscriptBox[\(b\), \(2\)]\),...) for N deg. of freedom";
(* a to q *)
GOqpqpFROMabab::usage="GOqpqpFROMabab[N] generates a basis transformation (\!\(\*SubscriptBox[\(a\), \(1\)]\),\!\(\*SubscriptBox[\(b\), \(1\)]\),\!\(\*SubscriptBox[\(a\), \(2\)]\),\!\(\*SubscriptBox[\(b\), \(2\)]\),...)\[Rule](\!\(\*SubscriptBox[\(q\), \(1\)]\),\!\(\*SubscriptBox[\(p\), \(1\)]\),\!\(\*SubscriptBox[\(q\), \(2\)]\),\!\(\*SubscriptBox[\(p\), \(2\)]\),...) for N deg. of freedom";
GOqqppFROMabab::usage="GOqqppFROMabab[N] generates a basis transformation (\!\(\*SubscriptBox[\(a\), \(1\)]\),\!\(\*SubscriptBox[\(b\), \(1\)]\),\!\(\*SubscriptBox[\(a\), \(2\)]\),\!\(\*SubscriptBox[\(b\), \(2\)]\),...)\[Rule](\!\(\*SubscriptBox[\(q\), \(1\)]\),\!\(\*SubscriptBox[\(q\), \(2\)]\),...,\!\(\*SubscriptBox[\(p\), \(1\)]\),\!\(\*SubscriptBox[\(p\), \(2\)]\),...) for N deg. of freedom";
GOqpqpFROMaabb::usage="GOqpqpFROMaabb[N] generates a basis transformation (\!\(\*SubscriptBox[\(a\), \(1\)]\),\!\(\*SubscriptBox[\(a\), \(2\)]\),...,\!\(\*SubscriptBox[\(b\), \(1\)]\),\!\(\*SubscriptBox[\(b\), \(2\)]\),...)\[Rule](\!\(\*SubscriptBox[\(q\), \(1\)]\),\!\(\*SubscriptBox[\(p\), \(1\)]\),\!\(\*SubscriptBox[\(q\), \(2\)]\),\!\(\*SubscriptBox[\(p\), \(2\)]\),...) for N deg. of freedom";
GOqqppFROMaabb::usage="GOqqppFROMaabb[N] generates a basis transformation (\!\(\*SubscriptBox[\(a\), \(1\)]\),\!\(\*SubscriptBox[\(a\), \(2\)]\),...,\!\(\*SubscriptBox[\(b\), \(1\)]\),\!\(\*SubscriptBox[\(b\), \(2\)]\),...)\[Rule](\!\(\*SubscriptBox[\(q\), \(1\)]\),\!\(\*SubscriptBox[\(q\), \(2\)]\),...,\!\(\*SubscriptBox[\(p\), \(1\)]\),\!\(\*SubscriptBox[\(p\), \(2\)]\),...) for N deg. of freedom";


(* Transforming between structures *)
GOTransformGtoJ::usage="GOTransformGtoJ[G,'Gbasis','Jbasis'] generates J in Jbasis associated with G in Gbasis";
GOTransform\[CapitalOmega]toJ::usage="GOTransform\[CapitalOmega]toJ[\[CapitalOmega],'\[CapitalOmega]basis','Jbasis'] generates J in Jbasis associated with \[CapitalOmega] in \[CapitalOmega]basis";
GOTransformJtoG::usage="GOTransformJtoG[J,'Jbasis','Gbasis'] generates G in Gbasis associated with J in Jbasis";
GOTransformJto\[CapitalOmega]::usage="GOTransformJto\[CapitalOmega][J,'Jbasis','\[CapitalOmega]basis'] generates \[CapitalOmega] in \[CapitalOmega]basis associated with J in Jbasis";


(* Random transformations *)
GORandomTransformation::usage="GORandomTransformation[n,'Basis'] generates a random transformation in the Lie group with algebra 'Basis'";


(* Tools for computational efficiency *)
GOapproxExp::usage="GOapproxExp[\[Epsilon],K]=(1 + \[Epsilon]/2 K)/(1 - \[Epsilon]/2 K) approximates MatrixExponential[\[Epsilon]X]";
GOlogfunction::usage="GOlogfunction[x] takes value 0 when x=0 and log[x] otherwise";
GOConditionalLog::usage="GOConditionalLog[x] calculates MatrixLog[x] by applying logfunction to the eigenvalues of x";
GOinvMSp::usage="GOinvMSp[m,'Mform'] inverts a symplectic matrix m in the basis Mform as \!\(\*SuperscriptBox[\(m\), \(-1\)]\)=-\[CapitalOmega]m\[CapitalOmega]";


(* Lie algebra bases *)
GOLieBasisSp::usage="GOLieBasisSp[N] generates Sp(2N,R) Lie algebra basis in basis (\!\(\*SubscriptBox[\(q\), \(1\)]\),\!\(\*SubscriptBox[\(p\), \(1\)]\),\!\(\*SubscriptBox[\(q\), \(2\)]\),\!\(\*SubscriptBox[\(p\), \(2\)]\),...)";
GOLieBasisSpNoUN::usage="GOLieBasisSpNoUN[N] generates Sp(2N,R)/U(N) Lie algebra basis in basis (\!\(\*SubscriptBox[\(q\), \(1\)]\),\!\(\*SubscriptBox[\(p\), \(1\)]\),\!\(\*SubscriptBox[\(q\), \(2\)]\),\!\(\*SubscriptBox[\(p\), \(2\)]\),...)";
GOLieBasisSpNoU1::usage="GOLieBasisSpNoU1[N] generates Sp(2N,R)/U(1\!\(\*SuperscriptBox[\()\), \(N\)]\) Lie algebra basis in basis (\!\(\*SubscriptBox[\(q\), \(1\)]\),\!\(\*SubscriptBox[\(p\), \(1\)]\),\!\(\*SubscriptBox[\(q\), \(2\)]\),\!\(\*SubscriptBox[\(p\), \(2\)]\),...)";
GOLieBasisSpMixing::usage="GOLieBasisSpMixing[\!\(\*SubscriptBox[\(N\), \(A\)]\),\!\(\*SubscriptBox[\(N\), \(B\)]\)] generates the compound Lie algebra basis sp(2(\!\(\*SubscriptBox[\(N\), \(A\)]\)+\!\(\*SubscriptBox[\(N\), \(B\)]\)),R)/sp(2\!\(\*SubscriptBox[\(N\), \(A\)]\),R) x sp(2\!\(\*SubscriptBox[\(N\), \(B\)]\),R)";
GOLieBasisSO::usage="GOLieBasisSO[N] generates O(2N,R) Lie algebra basis in basis (\!\(\*SubscriptBox[\(q\), \(1\)]\),\!\(\*SubscriptBox[\(p\), \(1\)]\),\!\(\*SubscriptBox[\(q\), \(2\)]\),\!\(\*SubscriptBox[\(p\), \(2\)]\),...)";
GOLieBasisSONoUN::usage="GOLieBasisSpNoUN[N] generates SO(2N,R)/U(N) Lie algebra basis in basis (\!\(\*SubscriptBox[\(q\), \(1\)]\),\!\(\*SubscriptBox[\(p\), \(1\)]\),\!\(\*SubscriptBox[\(q\), \(2\)]\),\!\(\*SubscriptBox[\(p\), \(2\)]\),...)";
GOLieBasisEmpty::usage="GOLieBasisEmpty[N] constructs the empty Lie basis given by a list containing a single 2N by 2N matrix with zero entries. It can be used to construct a compound basis using GOLieBasisCompound.";


GOLieBasisCompound::usage="GOCompoundBasis[{LieAlgebra1,LieAlgebra2,...,LieAlgebraN}] creates the space spanned by different Lie algebra spaces collected in a vector {LieAlgebra1,LieAlgebra2,...,LieAlgebraN}. For degrees of freedom without changes, we should include GOLieAlgebraEmpty[n].";


GOMetricSp::usage="GOMetricSp[K,\!\(\*SubscriptBox[\(J\), \(0\)]\)] generates the natural metric for the symplectic manifold with Lie basis K, for an initial state \!\(\*SubscriptBox[\(J\), \(0\)]\)";
GOMetricO::usage="GOMetricO[K,\!\(\*SubscriptBox[\(J\), \(0\)]\)] generates the natural metric for the orthogonal manifold with Lie basis K";
GOGeometryConst::usage="GeometryConst[LieBasis,J0,pm] creates the list geometry={metric,invmetric} of a constant geometry around J0. It works for both, bosonic and fermionic systems by choosing pm=+1 for bosons and pm=-1 for fermions.";


(* Purifications and the standard form *)
GOExtractStdFormG::usage="{rlist,Tra}=GOExtractStdFormG[G]
Returns the parameters for constructing the standard form of G (list of the \!\(\*SubscriptBox[\(r\), \(i\)]\) and the transformation matrix Tra that puts G into standard form";
GOExtractStdForm\[CapitalOmega]::usage="{rlist,Tra}=GOExtractStdForm\[CapitalOmega][\[CapitalOmega]]
Returns the parameters for constructing the standard form of \[CapitalOmega] (list of the \!\(\*SubscriptBox[\(r\), \(i\)]\) and the transformation matrix Tra that puts \[CapitalOmega] into standard form";
GOPurifyStandardGBoson::usage="\!\(\*SubscriptBox[\(G\), \(sta\)]\)=GOPurifyStandardGBoson[rlist,N,'Gform']
Constructs the bosonic purified state convariance matrix in the basis Gform with N degrees of freedom in the ancillary";
GOPurifyStandardJBoson::usage="\!\(\*SubscriptBox[\(J\), \(sta\)]\)=GOPurifyStandardJBoson[rlist,N,'Jform']
Constructs the bosonic purified state complex structure in the basis Jform with N degrees of freedom in the ancillary";
GOPurifyStandard\[CapitalOmega]Fermion::usage="\!\(\*SubscriptBox[\(\[CapitalOmega]\), \(sta\)]\)=GOPurifyStandard\[CapitalOmega]Fermion[rlist,N,'\[CapitalOmega]form']
Constructs the fermionic purified state convariance matrix in the basis \[CapitalOmega]form with N degrees of freedom in the ancillary";
GOPurifyStandardJFermion::usage="\!\(\*SubscriptBox[\(J\), \(sta\)]\)=GOPurifyStandardJFermion[rlist,N,'Jform']
Constructs the fermionic purified state complex structure in the basis Jform with N degrees of freedom in the ancillary";


(* Application: Entanglement of purification *)
GORestrictionAA::usage="GORestrictionAA[{dimA1, dimB1, dimA2, dimB2}] generates the restriction function for use in calculating EoP for a system decomposed into degrees of freedom {dimA1, dimB1, dimA2, dimB2}";
GOEoPBos::usage="GOEoPBos[Restriction] generates a function f[M,\!\(\*SubscriptBox[\(J\), \(0\)]\)] which calculates the bosonic EoP for the given restriction";
GOEoPFerm::usage="GOEoPBos[Restriction] generates a function f[M,\!\(\*SubscriptBox[\(J\), \(0\)]\)] which calculates the fermionic EoP for the given restriction";
GOEoPgradBos::usage="GOEoPgradBos[Restriction] generates a function df[M,\!\(\*SubscriptBox[\(J\), \(0\)]\),K,\!\(\*SuperscriptBox[\(G\), \(-1\)]\)] which calculates the gradient of the bosonic EoP for the given restriction with respect to the Lie algebra basis K";
GOEoPgradFerm::usage="GOEoPgradFerm[Restriction] generates a function df[M,\!\(\*SubscriptBox[\(J\), \(0\)]\),K,\!\(\*SuperscriptBox[\(G\), \(-1\)]\)] which calculates the gradient of the fermionic EoP for the given restriction with respect to the Lie algebra basis K";
(* Application: Complexity of purification *)
GOCoPBos::usage="GOCoPBos[\!\(\*SubscriptBox[\(J\),\(T\)]\)] generates a function f[M,\!\(\*SubscriptBox[\(J\), \(R0\)]\)] which calculates the bosonic CoP with respect to the given target state \!\(\*SubscriptBox[\(J\), \(T\)]\)";
GOCoPgradBos::usage="GOCoPBos[\!\(\*SubscriptBox[\(J\), \(T\)]\)] generates a function df[M,\!\(\*SubscriptBox[\(J\), \(R0\)]\),K,\!\(\*SuperscriptBox[\(G\), \(-1\)]\)] which calculates the gradient of the bosonic CoP with respect to the given target state \!\(\*SubscriptBox[\(J\), \(T\)]\) and the Lie algebra basis K";
GOCoPFerm::usage="GOCoPFerm[\!\(\*SubscriptBox[\(J\),\(T\)]\)] generates a function f[M,\!\(\*SubscriptBox[\(J\), \(R0\)]\)] which calculates the fermionic CoP with respect to the given target state \!\(\*SubscriptBox[\(J\), \(T\)]\)";
GOCoPgradFerm::usage="GOCoPgradFerm[\!\(\*SubscriptBox[\(J\), \(T\)]\)] generates a function df[M,\!\(\*SubscriptBox[\(J\), \(R0\)]\),K,\!\(\*SuperscriptBox[\(G\), \(-1\)]\)] which calculates the gradient of the fermionic CoP with respect to the given target state \!\(\*SubscriptBox[\(J\), \(T\)]\) and the Lie algebra basis K";
(* Appliation: Energy of quadratic Hamiltonians *)
GOenergyBos::usage="GOenergyBos[h] generates an energy function f[M,\!\(\*SubscriptBox[\(J\), \(0\)]\)] for a bosonic quadratic Hamiltonian H=\!\(\*SubscriptBox[\(h\), \(ab\)]\)\!\(\*SuperscriptBox[\(\[Xi]\), \(a\)]\)\!\(\*SuperscriptBox[\(\[Xi]\), \(b\)]\)";
GOenergygradBos::usage="GOenergygradBos[h] generates an energy gradient function df[M,\!\(\*SubscriptBox[\(J\), \(0\)]\),K] for a bosonic quadratic Hamiltonian H=\!\(\*SubscriptBox[\(h\), \(ab\)]\)\!\(\*SuperscriptBox[\(\[Xi]\), \(a\)]\)\!\(\*SuperscriptBox[\(\[Xi]\), \(b\)]\) with respect to the Lie algebra basis K";
GOenergyFerm::usage="GOenergyFerm[h] generates an energy function f[M,\!\(\*SubscriptBox[\(J\), \(0\)]\)] for a fermionic quadratic Hamiltonian H=\!\(\*SubscriptBox[\(h\), \(ab\)]\)\!\(\*SuperscriptBox[\(\[Xi]\), \(a\)]\)\!\(\*SuperscriptBox[\(\[Xi]\), \(b\)]\)";
GOenergygradFerm::usage="GOenergygradBos[h] generates an energy gradient function df[M,\!\(\*SubscriptBox[\(J\), \(0\)]\),K] for a fermionic quadratic Hamiltonian H=\!\(\*SubscriptBox[\(h\), \(ab\)]\)\!\(\*SuperscriptBox[\(\[Xi]\), \(a\)]\)\!\(\*SuperscriptBox[\(\[Xi]\), \(b\)]\) with respect to the Lie algebra basis K";


(* ::Text:: *)
(*Functions*)


Begin["Private`"];


(* Symplectic forms / Covariance matrices *)
GO\[CapitalOmega]qqpp[n_]:=ArrayFlatten[{{0,IdentityMatrix[n]},{-IdentityMatrix[n],0}}]//SparseArray; 
GO\[CapitalOmega]qpqp[n_]:=ArrayFlatten[DiagonalMatrix[ConstantArray[a,n]]/.a -> ({{0, 1},{-1, 0}})]//SparseArray ;
GO\[CapitalOmega]aabb[n_]:=ArrayFlatten[{{0,-I IdentityMatrix[n]},{I IdentityMatrix[n],0}}]//SparseArray; 
GO\[CapitalOmega]abab[n_]:=ArrayFlatten[DiagonalMatrix[ConstantArray[a,n]]/.a -> ({{0, -I},{I, 0}})]//SparseArray ;

GOGqqpp[n_]:=IdentityMatrix[2n]//SparseArray;
GOGqpqp[n_]:=IdentityMatrix[2n]//SparseArray;
GOGaabb[n_]:=ArrayFlatten[{{0,IdentityMatrix[n]},{IdentityMatrix[n],0}}]//SparseArray ;
GOGabab[n_]:=ArrayFlatten[DiagonalMatrix[ConstantArray[a,n]]/.a -> ({{0, 1},{1, 0}})]//SparseArray ;


(* Basis Transformation matrices *)
(* Re-ordering *)
GOqqppFROMqpqp[n_]:=SparseArray[Join[Table[{k,2k-1}->1,{k,n}],Table[{n+k,2k}->1,{k,n}]]];
GOqpqpFROMqqpp[n_]:=SparseArray[Join[Table[{2k-1,k}->1,{k,n}],Table[{2k,n+k}->1,{k,n}]]];
GOaabbFROMabab[n_]:=SparseArray[Join[Table[{k,2k-1}->1,{k,n}],Table[{n+k,2k}->1,{k,n}]]];
GOababFROMaabb[n_]:=SparseArray[Join[Table[{2k-1,k}->1,{k,n}],Table[{2k,n+k}->1,{k,n}]]];
(* q to a *)
GOababFROMqpqp[n_]:=ArrayFlatten[DiagonalMatrix[ConstantArray[a,n]]/.a -> (1/Sqrt[2]{{1, I},{1, -I}})]//SparseArray ;
GOaabbFROMqpqp[n_]:=GOqqppFROMqpqp[n].GOababFROMqpqp[n]//SparseArray ;
GOababFROMqqpp[n_]:=GOababFROMqpqp[n].GOqpqpFROMqqpp[n]//SparseArray ;
GOaabbFROMqqpp[n_]:=GOaabbFROMabab[n].GOababFROMqqpp[n]//SparseArray ;
(* a to q *)
GOqpqpFROMabab[n_]:=ArrayFlatten[DiagonalMatrix[ConstantArray[a,n]]/.a -> (1/Sqrt[2]{{1, 1},{-I, I}})]//SparseArray ;
GOqqppFROMabab[n_]:=GOqqppFROMqpqp[n].GOqpqpFROMabab[n]//SparseArray ;
GOqpqpFROMaabb[n_]:=GOqpqpFROMabab[n].GOababFROMaabb[n]//SparseArray ;
GOqqppFROMaabb[n_]:=GOqqppFROMabab[n].GOababFROMaabb[n]//SparseArray ;


(* J from G and \[CapitalOmega] *)
GOTransformGtoJ[G_,Gform_,Jform_]:=Module[{n,Mtra,Gcorrect,\[CapitalOmega]correct},
	n=Length[G]/2;
	Mtra=If[Gform==Jform,IdentityMatrix[2n],ToExpression["GO"<>Jform<>"FROM"<>Gform][n]];
	Gcorrect=Mtra.G.Transpose[Mtra];
	\[CapitalOmega]correct=ToExpression["GO\[CapitalOmega]"<>Jform][n];
	-Gcorrect.\[CapitalOmega]correct];
GOTransform\[CapitalOmega]toJ[\[CapitalOmega]_,\[CapitalOmega]form_,Jform_]:=Module[{n,Mtra,Gcorrect,\[CapitalOmega]correct},
	n=Length[\[CapitalOmega]]/2;
	Mtra=If[\[CapitalOmega]form==Jform,IdentityMatrix[2n],ToExpression["GO"<>Jform<>"FROM"<>\[CapitalOmega]form][n]];
	\[CapitalOmega]correct=Mtra.\[CapitalOmega].Transpose[Mtra];
	Gcorrect=ToExpression["GOG"<>Jform][n];
	-Gcorrect.\[CapitalOmega]correct];
GOTransformJtoG[J_,Jform_,Gform_]:=Module[{n,Mtra,Jcorrect,\[CapitalOmega]correct},
	n=Length[J]/2;
	Mtra=If[Gform==Jform,IdentityMatrix[2n],ToExpression["GO"<>Gform<>"FROM"<>Jform][n]];
	Jcorrect=Mtra.J.Transpose[Mtra];
	\[CapitalOmega]correct=ToExpression["GO\[CapitalOmega]"<>Gform][n];
	Jcorrect.\[CapitalOmega]correct];
GOTransformJto\[CapitalOmega][J_,Jform_,\[CapitalOmega]form_]:=Module[{n,Mtra,Jcorrect,Gcorrect},
	n=Length[J]/2;
	Mtra=If[\[CapitalOmega]form==Jform,IdentityMatrix[2n],ToExpression["GO"<>\[CapitalOmega]form<>"FROM"<>Jform][n]];
	Jcorrect=Mtra.J.Transpose[Mtra];
	Gcorrect=ToExpression["GOG"<>\[CapitalOmega]form][n];
	Jcorrect.Gcorrect];


(* Random transformations *)
GORandomTransformation[{dim1_,dim2_},LieBasis_]:=Module[{K,coeffs,KK,M},
	K=ToExpression[LieBasis][dim1,dim2];
	coeffs=RandomReal[{-1,1},Length[K]];
	KK=coeffs.K;
	M=MatrixExp[KK]];


(* Matrix exp approximation *)
GOapproxExp[t_,x_]:=Module[{dim,id},
	dim=Dimensions[x][[1]];id=IdentityMatrix[dim];
	Return[(id+t/2 x).Inverse[(id-t/2 x)]]];
	
(* Conditional logarithm *)
GOlogfunction[x_]:=If[x==0,0,Log[x]]
GOConditionalLog[x_]:=Module[{Diag,Tra,Mat},
	Diag=DiagonalMatrix[GOlogfunction/@Eigenvalues[x]];
	Tra=Eigenvectors[x]//Transpose//Chop;
	Mat=Tra.Diag.Inverse[Tra]//Chop];

(* Inverting a symplectic matrix *)
GOinvMSp[m_,Mform_:"qpqp"]:=Module[{\[CapitalOmega]}, \[CapitalOmega]=ToExpression["GO\[CapitalOmega]"<>Mform][Length[m]/2]; Return[-\[CapitalOmega].Transpose[m].\[CapitalOmega]]];


(* Lie algebra bases *)

(* Generates the Lie algebra of Sp(2n,R) *)
GOLieBasisSp[n_]:=Module[{SYM,ASYM,notK,Tr,Trtran},
	SYM=Flatten[Table[SparseArray[{{i,j}->If[i!=j,N[1/Sqrt[2]],1],{j,i}->If[i!=j,N[1/Sqrt[2]],1]},{n,n}],{i,1,n},{j,i,n}],1];
	ASYM=Flatten[Table[SparseArray[{{i,j}->N[1/Sqrt[2]],{j,i}->-N[1/Sqrt[2]]},{n,n}],{i,1,n},{j,i+1,n}],1];
	notK=Join[
		Table[ArrayFlatten[{{m,0},{0,-m}}],{m,SYM}],
		Table[ArrayFlatten[{{m,0},{0,m}}],{m,ASYM}],
		Table[ArrayFlatten[{{0,m},{m,0}}],{m,SYM}],
		Table[ArrayFlatten[{{0,m},{-m,0}}],{m,SYM}]];
	Tr=GOqpqpFROMqqpp[n];
Return[Table[Tr.Ki.Transpose[Tr],{Ki,notK}]]]

(* Generates the subspace of the Lie algebra of Sp(2n,R) where we remove the u(n) sub algebra*)
GOLieBasisSpNoUN[n_]:=Module[{Kold},
	Kold=GOLieBasisSp[n];
Return[Table[If[SymmetricMatrixQ[old],old],{old,Kold}]//DeleteCases[#,Null]&]];

(* Generates the subspace of the Lie algebra of Sp(2n,R) where we remove u(1)^n *)
GOLieBasisSpNoU1[n_]:=Module[{N,Kold,notK1,notK2,Knew},
	Kold=GOLieBasisSp[n];
	notK1=Table[If[SymmetricMatrixQ[old]==False,old],{old,Kold}]//DeleteCases[#,Null]&;
	notK2=Table[If[Length[notK["NonzeroValues"]]==2,notK],{notK,notK1}]//DeleteCases[#,Null]&;
Return[DeleteCases[Kold,Alternatives@@notK2]]];

(* Generates the subspace of the Lie algebra of Sp(2dim1+2dim2,R) where we remove the subalgebras Sp(2dim1,R) and Sp(2dim2,R) *)
GOLieBasisSpMixing[dim1_,dim2_]:=Module[{FullBasis,Indices1,Indices2,Indices,MQ2,MQ3,CheckM,CheckList},
	FullBasis=GOLieBasisSp[dim1+dim2];
	Indices1=Range[2dim1];Indices2=Range[2dim1+1,2(dim1+dim2)];

	MQ2[M_]:=M[[Indices1,Indices2]];MQ3[M_]:=M[[Indices2,Indices1]];
	CheckM[M_]:=Module[{Q2,Q3},
		Q2=MQ2[M]; Q3=MQ3[M]; AllTrue[Q2//Flatten,#==0&]&&AllTrue[Q2//Flatten,#==0&]];

	CheckList=CheckM/@FullBasis; Indices=Position[CheckList,False]//Flatten;
	FullBasis[[Indices]]];

(* Generates the Lie algebra of SO(2n) *)
GOLieBasisSO[n_]:=Module[{notK,Tr,Trtran},
	notK=Flatten[Table[SparseArray[{{i,j}->1,{j,i}->-1},{2n,2n}],{i,1,2n},{j,i+1,2n}],1];
	Tr=GOqpqpFROMqqpp[n];
Return[Table[Tr.Ki.Transpose[Tr],{Ki,notK}]]];

(* Generates the subspace of the Lie algebra of SO(2n) where we remove the u(n) sub algebra*)
GOLieBasisSONoUN[N_]:=Module[{FullBasis,\[CapitalOmega]},
	FullBasis=GOLieBasisSO[N];
	\[CapitalOmega]=GO\[CapitalOmega]qpqp[N];
Return[Complement[FullBasis,Select[FullBasis,SymmetricMatrixQ[#.\[CapitalOmega]]&]]]];

(* Generates the empty Lie algebra of n degrees of freedom, i.e, a list containing a single zero 2n by 2n matrix *)
GOLieBasisEmpty[n_]:={ConstantArray[0,{2n,2n}]};

(* Generating compound basis *)
GOLieBasisCompound[VecOfLieAlgebra_]:=Module[{NumberOfLieAlgebras,VecOfDim,VecOfEnlarged,TotalDim,Ktotal,FirstDim},
	NumberOfLieAlgebras=Length[VecOfLieAlgebra];
	VecOfDim=Length[#[[1]]]&/@VecOfLieAlgebra;
	TotalDim=Total[VecOfDim];
	
	VecOfEnlarged=Table[
	Which[
	
	(* Case 1: Only one component (kind of pointless, but ok)*)
	NumberOfLieAlgebras==1,VecOfLieAlgebra[1],
	
	(* Case 2: First, Lie algebra*)
	i==1, If[VecOfLieAlgebra[[i,1]]==ConstantArray[0,{VecOfDim[[i]],VecOfDim[[i]]}],{},
			Table[ArrayFlatten[({
 {Ki, 0},
 {0, ConstantArray[0,{TotalDim-VecOfDim[[i]],TotalDim-VecOfDim[[i]]}]}
})],{Ki,VecOfLieAlgebra[[i]]}]
			],
	i==NumberOfLieAlgebras,If[VecOfLieAlgebra[[i,1]]==ConstantArray[0,{VecOfDim[[i]],VecOfDim[[i]]}],{},
			Table[ArrayFlatten[({
 {ConstantArray[0,{TotalDim-VecOfDim[[i]],TotalDim-VecOfDim[[i]]}], 0},
 {0, Ki}
})],{Ki,VecOfLieAlgebra[[i]]}]
			],
	True,If[VecOfLieAlgebra[[i,1]]==ConstantArray[0,{VecOfDim[[i]],VecOfDim[[i]]}],{},
			FirstDim=Total[VecOfDim[[1;;i-1]]];
			Table[ArrayFlatten[({
 {ConstantArray[0,{FirstDim,FirstDim}], 0, 0},
 {0, Ki, 0},
 {0, 0, ConstantArray[0,{TotalDim-VecOfDim[[i]]-FirstDim,TotalDim-VecOfDim[[i]]-FirstDim}]}
})],{Ki,VecOfLieAlgebra[[i]]}]
			]
		
	],{i,1,NumberOfLieAlgebras}];
	

	Ktotal=SparseArray/@Flatten[VecOfEnlarged,1];
	Return[Ktotal]];


(* Natural metrics *)
GOMetricSp[LieBasis_,J0_]:=Module[{G0,invG0},
	G0=J0.GO\[CapitalOmega]qpqp[Length[J0]/2]; invG0=Inverse[G0];
	Table[Tr[2K1.K2+2K1.G0.Transpose[K2].invG0],{K1,LieBasis},{K2,LieBasis}]//SparseArray];

GOMetricO[LieBasis_]:=IdentityMatrix[Length[LieBasis]]//SparseArray;

(* Natural geometry for ONB bases *)
(* This computes the natural Fubini-Study metric associated to Lie alebra elements LieBasis around the state J0. *)
(* The code works for bosons and fermions at the same time by choosing pm=+1 for bosons and pm=-1 for fermions! *)
(* ATTENTION: This code only works for J0 in standard form!!! Ortherwise, you need to use the code below GOGeometryConstOLD which is commented out*)
(* Our Lie algebra bases are constructed as ONB bases with respect to J0 in standard form. This means we can simplify the calculation temendeously in comparison to GOGeometryConstOLD.*)
(* Hoewver, we still keep the calculation. *)
GOGeometryConst[LieBasis_,J0_,pm_]:=Module[{invG0,metric,invmetric,norm2,invnorm2},
	norm2=pm Table[Tr[MatrixPower[(K.J0-J0.K),2]],{K,LieBasis}]//Chop;
	invnorm2=Table[If[x==0,0,1/x],{x,norm2}];
	metric=DiagonalMatrix[norm2]//SparseArray;
	invmetric=DiagonalMatrix[invnorm2]//SparseArray;
	Return[{metric,invmetric}]
	];

(* Natural geometry *)
(* This computes the natural Fubini-Study metric associated to Lie alebra elements LieBasis around the state J0. *)
(* The code works for bosons and fermions at the same time by choosing pm=+1 for bosons and pm=-1 for fermions! *)
(* GOGeometryConstOLD[LieBasis_,J0_,pm_]:=Module[{invG0,metric,invmetric},
	metric=pm Table[Tr[(K1.J0-J0.K1).(K2.J0-J0.K2)],{K1,LieBasis},{K2,LieBasis}]//SparseArray;
	invmetric=PseudoInverse[metric]//SparseArray;
	Return[{metric,invmetric}]
	];
*)


(* --------------------------------------------------------------------Optimization algorithm-------------------------------------------------------------------------------- *)

GOOptimize[

(* Problem-specific input arguments *)
{function_, gradfunction_}, 

(* System-specific input arguments *)
{J0_, M0_, K_,geometry_, newM_},

(* Process-specific input arguments *)
{gradtol_, Etol_, steplimit_:\[Infinity], stepcorrection_, trackall_:False}]:=

	Module[{G0, invG0, (* Initial covariance matrix *)
			Mold, Mnew, Eold, Enew,(* Updating function values *)
			grad, Normgrad, X, \[Epsilon], GenerateM, invmetric, (* Movement *)
			M0list, Elist, Normlist, diffE, diffNorm, (* Tracking values *)
			stepcount, dimM0, CorrList, order1, order2, order, keepnumber, loosenumber, donelist, stopreason,(* Tracking trajectories *) 
			resultIndex, doneE, doneElist, doneM, doneNorm, FinalE, FinalM, FinalElist, FinalNormlist}, (* Results *)
		
		dimM0=Length[M0]; CorrList=List[]; M0list=M0; donelist=List[]; Elist=List[];
		
		(* Sub-rountine for step size - this definition is always the same but depends on the stepcorrection function *)
		GenerateM[\[Epsilon]_,Mold_,Mnew_,Eold_,Enew_,X_]:=Module[{s=\[Epsilon], enew=Enew, corr=0, mnew=Mnew},
			While[enew>Eold, s=stepcorrection[s]; corr++; mnew=newM[Mold,s,X]; enew=function[mnew,J0];]; AppendTo[CorrList,corr]; Return[{mnew//SparseArray,enew}]];
		
		(* --------Iteration-------- *)
		
		(* Define function values and gradient for initial values *) 
		Mold=M0; Eold=function[#,J0]&/@Mold; {grad,Normgrad,X}=(gradfunction[#,J0,K,geometry]&/@Mold)//Transpose;
		
		(* Print[Eold]; Lucas: Why print it here?*)
		
		Elist={Eold}//Transpose; Normlist={Normgrad}//Transpose; diffE=Eold; diffNorm=Normgrad; 
		
		(* Initialise step count *)
		stepcount=0;	
		
		(* -----Main routine----- *)
		
		(* Stopping condition *)
		While[AllTrue[Normgrad,#>gradtol&] && stepcount < steplimit && AllTrue[diffE,#>Etol&],
		
			(* Choose initial step size *)
			\[Epsilon]=Normgrad/2;
			
			(* Calculate new transformation / function value *)
			Mnew=MapThread[newM,{Mold,\[Epsilon],X}]; Enew=function[#,J0]&/@Mnew;
			
			(* Sub-rountine to ensure favourable step *)
			{Mnew,Enew}=MapThread[GenerateM,{\[Epsilon],Mold,Mnew,Eold,Enew,X}]//Transpose;
		
		(* Define function values and gradient for new values *) 
		Mold=Mnew; Eold=Enew; {grad,Normgrad,X}=(gradfunction[#,J0,K,geometry]&/@Mold)//Transpose; 
		Elist=Elist//Transpose; Elist=AppendTo[Elist,Eold]//Transpose; Normlist=Normlist//Transpose; Normlist=AppendTo[Normlist,Normgrad]//Transpose;
		diffE=Abs[#[[-1]]-#[[-2]]]&/@Elist; diffNorm=Abs[#[[-1]]-#[[-2]]]&/@Normlist;

		(* Update step count *)
		stepcount++;
											
		(* Checking trajectories *)
		If[stepcount/5//IntegerQ && Length[M0list]>1 && !trackall,
			
			(* Retain most promising 20% *)
			keepnumber=If[(.2 dimM0//Round)==0,1,.2 dimM0//Round]; 
			
			order1=Ordering[Eold,All,Less]; order2=Ordering[Normgrad,All,Greater]; 
			If[keepnumber>1,order=Join[Take[order1,keepnumber],Take[order2,keepnumber]],order=Take[order1,keepnumber]];
			
			{Mold, Eold, grad, Normgrad, X, M0list, Elist, Normlist, diffE, diffNorm}=(#[[order]])&/@{Mold, Eold, grad, Normgrad, X, M0list, Elist, Normlist, diffE, diffNorm}; dimM0=Length[order];	
			];
		];
	
	(* Check overall stopping criteria *)
	If[#<gradtol,AppendTo[donelist,Position[Normgrad,#]];stopreason="Gradient norm tolerance reached"]&/@Normgrad; 
	If[stepcount >= steplimit,AppendTo[donelist,Position[Eold,Min[Eold]]];stopreason="Iteration limit reached"];
	If[#<Etol,AppendTo[donelist,Position[diffE,#]];stopreason="Function value tolerance reached"]&/@diffE;
	
	doneE=Eold[[donelist//Flatten]]; doneElist=Elist[[donelist//Flatten]]; doneM=Mold[[donelist//Flatten]]; doneNorm=Normlist[[donelist//Flatten]];
	resultIndex=Position[doneE,Min[doneE]]//Flatten;
	
	FinalE=DeleteDuplicatesBy[doneE[[resultIndex]],10^-10]; FinalM=doneM[[resultIndex]]; FinalElist=doneElist[[resultIndex]]; FinalNormlist=doneNorm[[resultIndex]];
	(* --- Output --- *)

	Return[{FinalE,FinalM,CorrList,FinalElist,Elist,FinalNormlist,stopreason}]
];


(* --------------------------------------------------------------------Purifications and the standard form-------------------------------------------------------------------- *)

(* Extracting the parameters for the standard form *)
(*GOExtractStdFormG[G_]:=Module[{NT=Dimensions[G][[1]]/2,\[CapitalOmega]T,J,RI,SWT,tra,resc,Tra,GAB,ON,TRA,check,checklist,DiagElems,Diag,Mtra,rlist}, 
	\[CapitalOmega]T=GO\[CapitalOmega]qpqp[NT]; J=-G.\[CapitalOmega]T;

	RI=SparseArray[{{x_,x_}->-I Abs[Re[I^x]]+ Abs[Re[I^(x+1)]],{x_,y_}/;y-x==1->Abs[Re[I^y]],{x_,y_}/;x-y==1->I Abs[Re[I^x]]},{2NT,2NT}];
	SWT=SparseArray[{{x_,y_}/;y-x==1->Abs[Re[I^y]],{x_,y_}/;x-y==1-> Abs[Re[I^x]]},{2NT,2NT}]; 
	tra=Transpose[Eigenvectors[J]].Transpose[RI]//Chop;  
	resc=SWT.Transpose[tra].Inverse[\[CapitalOmega]T].tra//Chop//Abs//Sqrt//Inverse//Chop; 
	Tra=Inverse[tra.resc]//Chop ; 
	GAB=(Tra.G.Transpose[Tra])//Chop; 
	ON=Eigenvectors[GAB];
	TRA=ON.Tra;

	check=TRA.\[CapitalOmega]T.Transpose[TRA]//Chop;
	checklist=(check.ConstantArray[1,2 NT])[[;;;;2]]//Round;
	DiagElems=Replace[checklist,Dispatch[{-1->a,1->b}],1];
	Diag=ArrayFlatten[DiagonalMatrix[DiagElems]/.{a->{{0,1},{1,0}},b->IdentityMatrix[2]}];
	Mtra=Diag.TRA;

	rlist=Diagonal[1/2 ArcCosh[((TRA.G.Transpose[TRA])//Chop)]][[1;;-1;;2]];
	Return[{rlist,Mtra}]];*)
GOExtractStdFormG[G_]:=Module[{NT=Dimensions[G][[1]]/2,sqG,\[CapitalOmega]T,mat,q,t,JJ,Mtra,sign,MTra,rlist}, 
	sqG=MatrixPower[G,-1/2];
	\[CapitalOmega]T=GO\[CapitalOmega]qpqp[NT];
	mat=sqG.\[CapitalOmega]T.sqG;
	JJ=\[CapitalOmega]T.G;
	{q,t}=SchurDecomposition[mat]//Chop;
	Mtra=Transpose[sqG.q.MatrixPower[t,-1/2]];
	rlist=Table[1/2 ArcCosh[(Mtra.G.Transpose[Mtra])[[2i,2i]]],{i,NT}];
	sign=Mtra.GOinvMSp[Mtra]//Chop;
	MTra=DiagonalMatrix[Table[If[sign[[i,i]]<0&&OddQ[i],-1,1],{i,2NT}]].Mtra;
	Return[{rlist,MTra}]];
	
(*GOExtractStdForm\[CapitalOmega][\[CapitalOmega]_]:=Module[{tuples,selecttuples,values,vectors,g,invg,Mtra,rlist},
	tuples=Eigensystem[\[CapitalOmega]]//Chop//Transpose;
	selecttuples=Select[tuples,Im[#][[1]]>=0&]//Chop;
	{values,vectors}=selecttuples//Transpose;
	g=vectors.ConjugateTranspose[vectors]//Chop;
	invg=MatrixPower[Inverse[g],1/2];
	Mtra=Table[{Sqrt[2]*Re[x],Sqrt[2]*Im[x]},{x,invg.vectors}]//Flatten[#,1]&;
	rlist=1/2ArcCos[Im[#]]&/@values//N;
	Return[{rlist,Mtra}]];*)
GOExtractStdForm\[CapitalOmega][\[CapitalOmega]_]:=Module[{evalues,evectors,RealImaginaryVectors,SelectedVectors,rList,Mtra},
	{evalues,evectors}=Eigensystem[\[CapitalOmega]]//Chop;
	RealImaginaryVectors=Flatten[Table[{Re[vec],Im[vec]},{vec,evectors}],1];
	SelectedVectors=DeleteDuplicates[RealImaginaryVectors,(#1==-#2)||(#1==#2)||Norm[#2]==0&];
	Mtra=Orthogonalize[Table[vec/Norm[vec],{vec,SelectedVectors}]];
	rList=Table[1/2ArcCos[Abs[evalues[[i]]]],{i,1,Length[evalues],2}];
	Return[{rList,Mtra}]]

GOPurifyStandardGBoson[rlist_,dimp_,Gform_]:=Module[{cosh,sinh,diag,Q14,Q23,Q5,G0,\[CapitalOmega]0,J0,n,m,Mtra},
	cosh=Flatten[Table[{Cosh[2 rr],Cosh[2 rr]},{rr,rlist}]];
	sinh=Flatten[Table[{Sinh[2 rr],-Sinh[2 rr]},{rr,rlist}]];
	
	n=Length[rlist]; m=dimp;
	
	Q14=DiagonalMatrix[Hold/@cosh]//ReleaseHold//ArrayFlatten//SparseArray;
	Q23=DiagonalMatrix[Hold/@sinh]//ReleaseHold//ArrayFlatten//SparseArray;
	Q5=If[m==n,Null,IdentityMatrix[2(m-n)]//SparseArray];

	If[m==n, G0=ArrayFlatten[{{Q14,Q23},{Q23,Q14}}]//SparseArray, G0=ArrayFlatten[{{Q14,Q23,0},{Q23,Q14,0},{0,0,Q5}}]//SparseArray];
	
	Mtra=If[Gform=="qpqp",IdentityMatrix[2(n+m)],ToExpression["GO"<>Gform<>"FROMqpqp"][n+m]];
	SparseArray[Mtra.G0.Transpose[Mtra]]];
	
GOPurifyStandardJBoson[rlist_,dimp_,Gform_]:=Module[{n,G,\[CapitalOmega]},
	G=GOPurifyStandardGBoson[rlist,dimp,Gform];
	\[CapitalOmega]=ToExpression["GO\[CapitalOmega]"<>Gform][Length[G]/2];
	SparseArray[-G.\[CapitalOmega]]];
	
GOPurifyStandard\[CapitalOmega]Fermion[rlist_,dimp_,\[CapitalOmega]form_]:=Module[{n,m,cos,sin,Q14,Q23,Q5,G0,\[CapitalOmega]0,J0,Mtra},
	cos=Table[ArrayFlatten[{{0,Cos[2 rr]},{-Cos[2 rr],0}}],{rr,rlist}];
	sin=Table[ArrayFlatten[{{0,Sin[2 rr]},{Sin[2 rr],0}}],{rr,rlist}];
	
	n=Length[rlist]; m=dimp;

	Q14=DiagonalMatrix[Hold/@cos]//ReleaseHold//ArrayFlatten//SparseArray;
	Q23=DiagonalMatrix[Hold/@sin]//ReleaseHold//ArrayFlatten//SparseArray;
	
	Q5=If[m==n,Null,ArrayFlatten[DiagonalMatrix[ConstantArray[a,m-n]]/.a -> {{0, 1},{-1, 0}}]];
	If[m==n, G0=ArrayFlatten[{{Q14,Q23},{-Q23,Q14}}]//SparseArray, 
	G0=ArrayFlatten[{{Q14,Q23,0},{-Q23,Q14,0},{0,0,Q5}}]//SparseArray];
	
	Mtra=If[\[CapitalOmega]form=="qpqp",IdentityMatrix[2(n+m)],ToExpression["GO"<>\[CapitalOmega]form<>"FROMqpqp"][(n+m)]];
	SparseArray[Mtra.G0.Transpose[Mtra]]];
	
GOPurifyStandardJFermion[rlist_,dimp_,\[CapitalOmega]form_]:=Module[{n,G,\[CapitalOmega]},
	\[CapitalOmega]=GOPurifyStandard\[CapitalOmega]Fermion[rlist,dimp,\[CapitalOmega]form];
	G=ToExpression["GOG"<>\[CapitalOmega]form][Length[\[CapitalOmega]]/2];
	SparseArray[-G.\[CapitalOmega]]];


(* --------------------------------------------------------------------------Applications------------------------------------------------------------------------------------ *)

(* --------------- Entanglement of Purification ---------------- *)
(* Function to generate restriction - for use in EoP *)
GORestrictionAA[partition_]:=Module[{n,n1,n2,A1,B1,A2,B2},
	{A1,B1,A2,B2}=partition;
	n=A1+B1+A2+B2; n1=A1+B1;
	Join[Table[x,{x,2A1}],Table[y+2n1,{y,2A2}]]];

(* Functionals and gradients for bosonic and fermionic EoP *)
GOEoPBos[ResAA_]:=Function[{M,J0}, Module[{n,D,logDD},
	n=Length[J0];
	D=(M.(IdentityMatrix[n]+I J0).GOinvMSp[M]/2)[[ResAA,ResAA]];
	logDD=GOConditionalLog[D.D];
	Re[1/2 Tr[D.logDD]]//Chop]];
GOEoPFerm[ResAA_]:=Function[{M,J0}, Module[{n,D,logD},
	n=Length[J0];
	D=(M.(IdentityMatrix[n]+I J0).Transpose[M]/2)[[ResAA,ResAA]];
	logD=GOConditionalLog[D];
	Re[-Tr[D.logD]]//Chop]];
GOEoPgradBos[ResAA_]:=Function[{M,J0,K,geometry},Module[{n,nn,invM,dJ,D,dD,logDD,grad,Normgrad,X,invmetric},
	invmetric=geometry[[2]];
	n=Length[J0];
	invM=GOinvMSp[M];
	dJ=Table[M.(KIi.J0-J0.KIi).invM,{KIi,K}];
	dD=Table[I/2 dJAAi[[ResAA,ResAA]],{dJAAi,dJ}];
	D=(M.(IdentityMatrix[n]+I J0).invM/2)[[ResAA,ResAA]];
	logDD=GOConditionalLog[D.D];
	grad=invmetric.Table[Re[1/2 Tr[dDi.logDD]]//Chop,{dDi,dD}];
	Normgrad=Norm[grad]; X=-grad.K/Normgrad;
	{grad,Normgrad,X//SparseArray}]];
(*GOEoPgradBos[ResAA_]:=Function[{M,J0,K,geometry},Module[{n,nn,invM,dJ,D,dD,logDD,grad,Normgrad,X,metric,metricinv},
	n=Length[J0];
	invM=GOinvMSp[M];
	dJ=Table[KIi.M.J0.invM-M.J0.invM.KIi,{KIi,K}];
	dD=Table[I/2 dJAAi[[ResAA,ResAA]],{dJAAi,dJ}];
	D=(M.(IdentityMatrix[n]+I J0).invM/2)[[ResAA,ResAA]];
	logDD=GOConditionalLog[D.D];
	metric=GOMetricSp[K,J0];
	grad=metricinv.Table[Re[1/2 Tr[dDi.logDD]]//Chop,{dDi,dD}];
	Normgrad=Norm[grad]; X=-grad.K/Normgrad;
	{grad,Normgrad,X//SparseArray}]];*)
GOEoPgradFerm[ResAA_]:=Function[{M,J0,K,geometry},Module[{n,nn,invM,KI,dJ,D,dD,logD,grad,Normgrad,X,invmetric},
	invmetric=geometry[[2]];
	n=Length[J0]; nn=Length[J0];
	invM=Transpose[M];
	KI=Table[PadLeft[Ki,{n,n}],{Ki,K}];
	dJ=Table[M.(KIi.J0-J0.KIi).invM,{KIi,KI}];
	dD=Table[I/2 dJAAi[[ResAA,ResAA]],{dJAAi,dJ}];
	D=(M.(IdentityMatrix[n]+I J0).invM/2)[[ResAA,ResAA]];
	logD=GOConditionalLog[D];
	grad=invmetric.Table[Re[-Tr[dDi.logD]]//Chop,{dDi,dD}];
	Normgrad=Norm[grad]; X=-grad.K/Normgrad;
	{grad,Normgrad,X//SparseArray}]];
	
(* --------------- Complexity of Purification ---------------- *)
(* Functionals and gradients for bosonic and fermionic CoP *)
GOCoPBos[JT_]:=Function[{M,Jref0},Module[{invM,D},
	D=M.Jref0.GOinvMSp[M].Inverse[JT]; 
	Re[Sqrt[Total[Log[#1]^2&/@Eigenvalues[D]]/8]]]];
GOCoPFerm[JT_]:=Function[{M,Jref0},Module[{invM,D},
	D=M.Jref0.Transpose[M].Inverse[JT]; 
	Re[Sqrt[Total[I Log[#1]^2&/@Eigenvalues[D]]/8]]]];	
	
GOCoPgradBos[JT_]:=Function[{M,Jref0,K,geometry},Module[{dimA,dimB,invM,invJT,D,invD,dD,grad,Normgrad,X,invmetric},
	invmetric=geometry[[2]];
	dimB=Length[K[[1]]]; dimA=Length[M]-dimB;
	invM=GOinvMSp[M]; invJT=Inverse[JT];
	D=M.Jref0.invM.invJT; invD=PseudoInverse[D]; (* replaced inverse by pseudo inverse *)
	dD=Table[M.(KIi.Jref0-Jref0.KIi).invM.invJT,{KIi,K}];
	grad=invmetric.Table[Re[2Tr[GOConditionalLog[D].invD.dDi]],{dDi,dD}];
	Normgrad=Norm[grad]; X=-grad.K/Normgrad;
	{grad,Normgrad,X//SparseArray}]];
GOCoPgradFerm[JT_]:=Function[{M,Jref0,K,geometry},Module[{dimA,dimB,invM,invJT,D,invD,dD,grad,Normgrad,X,invmetric},
	invmetric=geometry[[2]];
	dimB=Length[K[[1]]]; dimA=Length[M]-dimB;
	invM=Transpose[M]; invJT=Inverse[JT];
	D=M.Jref0.invM.invJT; invD=PseudoInverse[D]; (* replaced inverse by pseudo inverse *)
	dD=Table[M.(KIi.Jref0-Jref0.KIi).invM.invJT,{KIi,K}];
	grad=invmetric.Table[Re[-2Tr[GOConditionalLog[D].invD.dDi]],{dDi,dD}];
	Normgrad=Norm[grad]; X=-grad.K/Normgrad;
	{grad,Normgrad,X//SparseArray}]];


End[]

EndPackage[]


==> anc/GaussianOptimizationExamples.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    355458,       8012]
NotebookOptionsPosition[    307827,       7145]
NotebookOutlinePosition[    321352,       7408]
CellTagsIndexPosition[    318614,       7344]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[StyleBox["Examples for GaussianOptimization.m",
 FontWeight->"Bold"]], "Title",
 CellChangeTimes->{{3.775533871477256*^9, 3.775533884950554*^9}, {
  3.809947892934636*^9, 3.8099479072783637`*^9}, {3.8099481833975067`*^9, 
  3.8099482315269117`*^9}},ExpressionUUID->"f8b9e2fb-b1a1-4ed6-8c9b-\
37b0f3f20bec"],

Cell["\<\
This notebook is intended as a guide to using the optimization algorithm \
performing gradient descent over the manifold of pure bosonic or fermionic \
Gaussian states.\
\>", "Text",
 CellChangeTimes->{{3.775533968846167*^9, 3.775534051710011*^9}, {
  3.7760814927838573`*^9, 3.776081670988261*^9}, {3.776083659704749*^9, 
  3.776083668911891*^9}},ExpressionUUID->"151f29c7-c001-4f64-9fc6-\
433ea64370e2"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"<<", "GaussianOptimization`"}]}], "Input",
 CellChangeTimes->{{3.7758024697534122`*^9, 3.775802483170392*^9}, {
  3.776575995998288*^9, 3.7765759973038263`*^9}, {3.777915116948509*^9, 
  3.777915118034244*^9}, {3.7971557743333993`*^9, 3.7971557748200965`*^9}, {
  3.809947773503845*^9, 3.8099477742046795`*^9}, {3.8099478353285923`*^9, 
  3.8099478355944147`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"503c86a9-502e-4932-a8c7-48511032d24a"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Overview of the package functions", "Title",
 CellChangeTimes->{{3.7755338946363077`*^9, 3.775533919580285*^9}, {
  3.775537583662818*^9, 3.775537584279065*^9}, {3.80994787092284*^9, 
  3.8099478727918825`*^9}, {3.809948242373844*^9, 
  3.8099482467897224`*^9}},ExpressionUUID->"c9439a96-f944-4a3b-8ee9-\
a7ca4a91511f"],

Cell["\<\
All functions included in the package, in alphabetical order:\
\>", "Text",
 CellChangeTimes->{{3.7760791631995697`*^9, 
  3.776079176534511*^9}},ExpressionUUID->"0bc157ce-c430-4cea-9659-\
4c121a129143"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "\"\<GaussianOptimization`*\>\""}]], "Input",
 CellChangeTimes->{{3.776079115715*^9, 3.776079120579603*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"f3460894-9ed5-4022-ab6f-dbe0c0ba57d4"],

Cell[BoxData[
 DynamicModuleBox[{Typeset`open$$ = True}, 
  PaneSelectorBox[{False->
   RowBox[{
    OpenerBox[Dynamic[Typeset`open$$],
     ImageSize->Small], 
    StyleBox["GaussianOptimization`", "InfoHeading"]}], True->GridBox[{
     {
      RowBox[{
       OpenerBox[Dynamic[Typeset`open$$],
        ImageSize->Small], 
       StyleBox["GaussianOptimization`", "InfoHeading"]}]},
     {GridBox[{
        {
         ButtonBox["GOaabbFROMabab",
          BaseStyle->"InformationLink",
          
          ButtonData:>{
           "Info33777918722-3288457", {
            "GOaabbFROMabab", "GaussianOptimization`"}},
          ButtonNote->"GaussianOptimization`"], 
         ButtonBox["GOCoPgradBos",
          BaseStyle->"InformationLink",
          
          ButtonData:>{
           "Info33777918722-3288457", {
            "GOCoPgradBos", "GaussianOptimization`"}},
          ButtonNote->"GaussianOptimization`"], 
         ButtonBox["GOExtractStdFormG",
          BaseStyle->"InformationLink",
          
          ButtonData:>{
           "Info33777918722-3288457", {
            "GOExtractStdFormG", "GaussianOptimization`"}},
          ButtonNote->"GaussianOptimization`"], 
         ButtonBox["GOLieBasisSO",
          BaseStyle->"InformationLink",
          
          ButtonData:>{
           "Info33777918722-3288457", {
            "GOLieBasisSO", "GaussianOptimization`"}},
          ButtonNote->"GaussianOptimization`"], 
         ButtonBox["GOPurifyStandardGBoson",
          BaseStyle->"InformationLink",
          
          ButtonData:>{
           "Info33777918722-3288457", {
            "GOPurifyStandardGBoson", "GaussianOptimization`"}},
          ButtonNote->"GaussianOptimization`"], 
         ButtonBox["GORandomTransformation",
          BaseStyle->"InformationLink",
          
          ButtonData:>{
           "Info33777918722-3288457", {
            "GORandomTransformation", "GaussianOptimization`"}},
          ButtonNote->"GaussianOptimization`"]},
        {
         ButtonBox["GOaabbFROMqpqp",
          BaseStyle->"InformationLink",
          ButtonData:>{
           "Info33777918722-3288457", {
            "GOaabbFROMqpqp", "GaussianOptimization`"}},
          ButtonNote->"GaussianOptimization`"], 
         ButtonBox["GOCoPgradFerm",
          BaseStyle->"InformationLink",
          
          ButtonData:>{
           "Info33777918722-3288457", {
            "GOCoPgradFerm", "GaussianOptimization`"}},
          ButtonNote->"GaussianOptimization`"], 
         ButtonBox["GOExtractStdForm\[CapitalOmega]",
          BaseStyle->"InformationLink",
          
          ButtonData:>{
           "Info33777918722-3288457", {
            "GOExtractStdForm\[CapitalOmega]", "GaussianOptimization`"}},
          ButtonNote->"GaussianOptimization`"], 
         ButtonBox["GOLieBasisSONoUN",
          BaseStyle->"InformationLink",
          
          ButtonData:>{
           "Info33777918722-3288457", {
            "GOLieBasisSONoUN", "GaussianOptimization`"}},
          ButtonNote->"GaussianOptimization`"], 
         ButtonBox["GOPurifyStandardJBoson",
          BaseStyle->"InformationLink",
          
          ButtonData:>{
           "Info33777918722-3288457", {
            "GOPurifyStandardJBoson", "GaussianOptimization`"}},
          ButtonNote->"GaussianOptimization`"], 
         ButtonBox["GORestrictionAA",
          BaseStyle->"InformationLink",
          
          ButtonData:>{
           "Info33777918722-3288457", {
            "GORestrictionAA", "GaussianOptimization`"}},
          ButtonNote->"GaussianOptimization`"]},
        {
         ButtonBox["GOaabbFROMqqpp",
          BaseStyle->"InformationLink",
          
          ButtonData:>{
           "Info33777918722-3288457", {
            "GOaabbFROMqqpp", "GaussianOptimization`"}},
          ButtonNote->"GaussianOptimization`"], 
         ButtonBox["GOenergyBos",
          BaseStyle->"InformationLink",
          
          ButtonData:>{
           "Info33777918722-3288457", {
            "GOenergyBos", "GaussianOptimization`"}},
          ButtonNote->"GaussianOptimization`"], 
         ButtonBox["GOGaabb",
          BaseStyle->"InformationLink",
          
          ButtonData:>{
           "Info33777918722-3288457", {"GOGaabb", "GaussianOptimization`"}},
          ButtonNote->"GaussianOptimization`"], 
         ButtonBox["GOLieBasisSp",
          BaseStyle->"InformationLink",
          
          ButtonData:>{
           "Info33777918722-3288457", {
            "GOLieBasisSp", "GaussianOptimization`"}},
          ButtonNote->"GaussianOptimization`"], 
         ButtonBox["GOPurifyStandardJFermion",
          BaseStyle->"InformationLink",
          
          ButtonData:>{
           "Info33777918722-3288457", {
            "GOPurifyStandardJFermion", "GaussianOptimization`"}},
          ButtonNote->"GaussianOptimization`"], 
         ButtonBox["GOTransformGtoJ",
          BaseStyle->"InformationLink",
          
          ButtonData:>{
           "Info33777918722-3288457", {
            "GOTransformGtoJ", "GaussianOptimization`"}},
          ButtonNote->"GaussianOptimization`"]},
        {
         ButtonBox["GOababFROMaabb",
          BaseStyle->"InformationLink",
          
          ButtonData:>{
           "Info33777918722-3288457", {
            "GOababFROMaabb", "GaussianOptimization`"}},
          ButtonNote->"GaussianOptimization`"], 
         ButtonBox["GOenergyFerm",
          BaseStyle->"InformationLink",
          
          ButtonData:>{
           "Info33777918722-3288457", {
            "GOenergyFerm", "GaussianOptimization`"}},
          ButtonNote->"GaussianOptimization`"], 
         ButtonBox["GOGabab",
          BaseStyle->"InformationLink",
          
          ButtonData:>{
           "Info33777918722-3288457", {"GOGabab", "GaussianOptimization`"}},
          ButtonNote->"GaussianOptimization`"], 
         ButtonBox["GOLieBasisSpMixing",
          BaseStyle->"InformationLink",
          
          ButtonData:>{
           "Info33777918722-3288457", {
            "GOLieBasisSpMixing", "GaussianOptimization`"}},
          ButtonNote->"GaussianOptimization`"], 
         ButtonBox["GOPurifyStandard\[CapitalOmega]Fermion",
          BaseStyle->"InformationLink",
          
          ButtonData:>{
           "Info33777918722-3288457", {
            "GOPurifyStandard\[CapitalOmega]Fermion", 
             "GaussianOptimization`"}},
          ButtonNote->"GaussianOptimization`"], 
         ButtonBox["GOTransformJtoG",
          BaseStyle->"InformationLink",
          
          ButtonData:>{
           "Info33777918722-3288457", {
            "GOTransformJtoG", "GaussianOptimization`"}},
          ButtonNote->"GaussianOptimization`"]},
        {
         ButtonBox["GOababFROMqpqp",
          BaseStyle->"InformationLink",
          
          ButtonData:>{
           "Info33777918722-3288457", {
            "GOababFROMqpqp", "GaussianOptimization`"}},
          ButtonNote->"GaussianOptimization`"], 
         ButtonBox["GOenergygradBos",
          BaseStyle->"InformationLink",
          
          ButtonData:>{
           "Info33777918722-3288457", {
            "GOenergygradBos", "GaussianOptimization`"}},
          ButtonNote->"GaussianOptimization`"], 
         ButtonBox["GOGeometryConst",
          BaseStyle->"InformationLink",
          
          ButtonData:>{
           "Info33777918722-3288457", {
            "GOGeometryConst", "GaussianOptimization`"}},
          ButtonNote->"GaussianOptimization`"], 
         ButtonBox["GOLieBasisSpNoU1",
          BaseStyle->"InformationLink",
          
          ButtonData:>{
           "Info33777918722-3288457", {
            "GOLieBasisSpNoU1", "GaussianOptimization`"}},
          ButtonNote->"GaussianOptimization`"], 
         ButtonBox["GOqpqpFROMaabb",
          BaseStyle->"InformationLink",
          
          ButtonData:>{
           "Info33777918722-3288457", {
            "GOqpqpFROMaabb", "GaussianOptimization`"}},
          ButtonNote->"GaussianOptimization`"], 
         ButtonBox["GOTransformJto\[CapitalOmega]",
          BaseStyle->"InformationLink",
          
          ButtonData:>{
           "Info33777918722-3288457", {
            "GOTransformJto\[CapitalOmega]", "GaussianOptimization`"}},
          ButtonNote->"GaussianOptimization`"]},
        {
         ButtonBox["GOababFROMqqpp",
          BaseStyle->"InformationLink",
          
          ButtonData:>{
           "Info33777918722-3288457", {
            "GOababFROMqqpp", "GaussianOptimization`"}},
          ButtonNote->"GaussianOptimization`"], 
         ButtonBox["GOenergygradFerm",
          BaseStyle->"InformationLink",
          
          ButtonData:>{
           "Info33777918722-3288457", {
            "GOenergygradFerm", "GaussianOptimization`"}},
          ButtonNote->"GaussianOptimization`"], 
         ButtonBox["GOGqpqp",
          BaseStyle->"InformationLink",
          
          ButtonData:>{
           "Info33777918722-3288457", {"GOGqpqp", "GaussianOptimization`"}},
          ButtonNote->"GaussianOptimization`"], 
         ButtonBox["GOLieBasisSpNoUN",
          BaseStyle->"InformationLink",
          
          ButtonData:>{
           "Info33777918722-3288457", {
            "GOLieBasisSpNoUN", "GaussianOptimization`"}},
          ButtonNote->"GaussianOptimization`"], 
         ButtonBox["GOqpqpFROMabab",
          BaseStyle->"InformationLink",
          
          ButtonData:>{
           "Info33777918722-3288457", {
            "GOqpqpFROMabab", "GaussianOptimization`"}},
          ButtonNote->"GaussianOptimization`"], 
         ButtonBox["GOTransform\[CapitalOmega]toJ",
          BaseStyle->"InformationLink",
          
          ButtonData:>{
           "Info33777918722-3288457", {
            "GOTransform\[CapitalOmega]toJ", "GaussianOptimization`"}},
          ButtonNote->"GaussianOptimization`"]},
        {
         ButtonBox["GOapproxExp",
          BaseStyle->"InformationLink",
          
          ButtonData:>{
           "Info33777918722-3288457", {
            "GOapproxExp", "GaussianOptimization`"}},
          ButtonNote->"GaussianOptimization`"], 
         ButtonBox["GOEoPBos",
          BaseStyle->"InformationLink",
          
          ButtonData:>{
           "Info33777918722-3288457", {"GOEoPBos", "GaussianOptimization`"}},
          ButtonNote->"GaussianOptimization`"], 
         ButtonBox["GOGqqpp",
          BaseStyle->"InformationLink",
          
          ButtonData:>{
           "Info33777918722-3288457", {"GOGqqpp", "GaussianOptimization`"}},
          ButtonNote->"GaussianOptimization`"], 
         ButtonBox["GOlogfunction",
          BaseStyle->"InformationLink",
          
          ButtonData:>{
           "Info33777918722-3288457", {
            "GOlogfunction", "GaussianOptimization`"}},
          ButtonNote->"GaussianOptimization`"], 
         ButtonBox["GOqpqpFROMqqpp",
          BaseStyle->"InformationLink",
          
          ButtonData:>{
           "Info33777918722-3288457", {
            "GOqpqpFROMqqpp", "GaussianOptimization`"}},
          ButtonNote->"GaussianOptimization`"], 
         ButtonBox["GO\[CapitalOmega]aabb",
          BaseStyle->"InformationLink",
          
          ButtonData:>{
           "Info33777918722-3288457", {
            "GO\[CapitalOmega]aabb", "GaussianOptimization`"}},
          ButtonNote->"GaussianOptimization`"]},
        {
         ButtonBox["GOConditionalLog",
          BaseStyle->"InformationLink",
          
          ButtonData:>{
           "Info33777918722-3288457", {
            "GOConditionalLog", "GaussianOptimization`"}},
          ButtonNote->"GaussianOptimization`"], 
         ButtonBox["GOEoPFerm",
          BaseStyle->"InformationLink",
          
          ButtonData:>{
           "Info33777918722-3288457", {"GOEoPFerm", "GaussianOptimization`"}},
          
          ButtonNote->"GaussianOptimization`"], 
         ButtonBox["GOinvMSp",
          BaseStyle->"InformationLink",
          
          ButtonData:>{
           "Info33777918722-3288457", {"GOinvMSp", "GaussianOptimization`"}},
          ButtonNote->"GaussianOptimization`"], 
         ButtonBox["GOMetricO",
          BaseStyle->"InformationLink",
          
          ButtonData:>{
           "Info33777918722-3288457", {"GOMetricO", "GaussianOptimization`"}},
          
          ButtonNote->"GaussianOptimization`"], 
         ButtonBox["GOqqppFROMaabb",
          BaseStyle->"InformationLink",
          
          ButtonData:>{
           "Info33777918722-3288457", {
            "GOqqppFROMaabb", "GaussianOptimization`"}},
          ButtonNote->"GaussianOptimization`"], 
         ButtonBox["GO\[CapitalOmega]abab",
          BaseStyle->"InformationLink",
          
          ButtonData:>{
           "Info33777918722-3288457", {
            "GO\[CapitalOmega]abab", "GaussianOptimization`"}},
          ButtonNote->"GaussianOptimization`"]},
        {
         ButtonBox["GOCoPBos",
          BaseStyle->"InformationLink",
          
          ButtonData:>{
           "Info33777918722-3288457", {"GOCoPBos", "GaussianOptimization`"}},
          ButtonNote->"GaussianOptimization`"], 
         ButtonBox["GOEoPgradBos",
          BaseStyle->"InformationLink",
          
          ButtonData:>{
           "Info33777918722-3288457", {
            "GOEoPgradBos", "GaussianOptimization`"}},
          ButtonNote->"GaussianOptimization`"], 
         ButtonBox["GOLieBasisCompound",
          BaseStyle->"InformationLink",
          
          ButtonData:>{
           "Info33777918722-3288457", {
            "GOLieBasisCompound", "GaussianOptimization`"}},
          ButtonNote->"GaussianOptimization`"], 
         ButtonBox["GOMetricSp",
          BaseStyle->"InformationLink",
          
          ButtonData:>{
           "Info33777918722-3288457", {"GOMetricSp", "GaussianOptimization`"}},
          ButtonNote->"GaussianOptimization`"], 
         ButtonBox["GOqqppFROMabab",
          BaseStyle->"InformationLink",
          
          ButtonData:>{
           "Info33777918722-3288457", {
            "GOqqppFROMabab", "GaussianOptimization`"}},
          ButtonNote->"GaussianOptimization`"], 
         ButtonBox["GO\[CapitalOmega]qpqp",
          BaseStyle->"InformationLink",
          
          ButtonData:>{
           "Info33777918722-3288457", {
            "GO\[CapitalOmega]qpqp", "GaussianOptimization`"}},
          ButtonNote->"GaussianOptimization`"]},
        {
         ButtonBox["GOCoPFerm",
          BaseStyle->"InformationLink",
          
          ButtonData:>{
           "Info33777918722-3288457", {"GOCoPFerm", "GaussianOptimization`"}},
          
          ButtonNote->"GaussianOptimization`"], 
         ButtonBox["GOEoPgradFerm",
          BaseStyle->"InformationLink",
          
          ButtonData:>{
           "Info33777918722-3288457", {
            "GOEoPgradFerm", "GaussianOptimization`"}},
          ButtonNote->"GaussianOptimization`"], 
         ButtonBox["GOLieBasisEmpty",
          BaseStyle->"InformationLink",
          ButtonData:>{
           "Info33777918722-3288457", {
            "GOLieBasisEmpty", "GaussianOptimization`"}},
          ButtonNote->"GaussianOptimization`"], 
         ButtonBox["GOOptimize",
          BaseStyle->"InformationLink",
          
          ButtonData:>{
           "Info33777918722-3288457", {"GOOptimize", "GaussianOptimization`"}},
          ButtonNote->"GaussianOptimization`"], 
         ButtonBox["GOqqppFROMqpqp",
          BaseStyle->"InformationLink",
          
          ButtonData:>{
           "Info33777918722-3288457", {
            "GOqqppFROMqpqp", "GaussianOptimization`"}},
          ButtonNote->"GaussianOptimization`"], 
         ButtonBox["GO\[CapitalOmega]qqpp",
          BaseStyle->"InformationLink",
          
          ButtonData:>{
           "Info33777918722-3288457", {
            "GO\[CapitalOmega]qqpp", "GaussianOptimization`"}},
          ButtonNote->"GaussianOptimization`"]}
       },
       DefaultBaseStyle->"InfoGrid",
       GridBoxItemSize->{"Columns" -> {{
            Scaled[0.15833333333333333`]}}}]}
    },
    GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}}]}, 
   Dynamic[Typeset`open$$],
   ImageSize->Automatic]]], "Print", "InfoCell",
 CellChangeTimes->{
  3.777915123045971*^9},ExpressionUUID->"a038fab0-ba78-4daa-b5f6-\
ee4f02473e5a"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Optimization algorithm", "Chapter",
 CellChangeTimes->{{3.775536333167857*^9, 3.7755363371732397`*^9}, {
  3.7755367907155724`*^9, 
  3.775536792537952*^9}},ExpressionUUID->"730565d3-99e5-441c-a846-\
3efa6fd01464"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "GOOptimize"}]], "Input",
 CellChangeTimes->{{3.775537281597557*^9, 3.775537285817461*^9}, {
  3.775537613125581*^9, 3.77553761327116*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"8bc47c5f-3c9f-4bfb-aa5b-f2d07e360b74"],

Cell[BoxData["\<\"The function \
GOOptimize[ProblemSpecific,SystemSpecific,ProcedureSpecific] provides a \
general gradient descent optimization algorithm and sits at the core of the \
GO package.\\n\\n{FinalF,FinalM,CorrList,FinalFlist,Flists,FinalNormlist}=\
GOOptimize[ProblemSpecific,SystemSpecific,ProcedureSpecific]\\n\\n\\!\\(\\*\\\
nStyleBox[\\\"The\\\",\\nFontWeight->\\\"Bold\\\"]\\)\\!\\(\\*\\nStyleBox[\\\"\
 \\\",\\nFontWeight->\\\"Bold\\\"]\\)\\!\\(\\*\\nStyleBox[\\\"input\\\",\\\
nFontWeight->\\\"Bold\\\"]\\)\\!\\(\\*\\nStyleBox[\\\" \\\",\\nFontWeight->\\\
\"Bold\\\"]\\)\\!\\(\\*\\nStyleBox[\\\"consists\\\",\\nFontWeight->\\\"Bold\\\
\"]\\)\\!\\(\\*\\nStyleBox[\\\" \\\",\\nFontWeight->\\\"Bold\\\"]\\)\\!\\(\\*\
\\nStyleBox[\\\"of\\\",\\nFontWeight->\\\"Bold\\\"]\\)\\!\\(\\*\\nStyleBox[\\\
\" \\\",\\nFontWeight->\\\"Bold\\\"]\\)\\!\\(\\*\\nStyleBox[\\\"the\\\",\\\
nFontWeight->\\\"Bold\\\"]\\)\\!\\(\\*\\nStyleBox[\\\" \\\",\\nFontWeight->\\\
\"Bold\\\"]\\)\\!\\(\\*\\nStyleBox[\\\"following\\\",\\nFontWeight->\\\"Bold\\\
\"]\\)\\!\\(\\*\\nStyleBox[\\\" \\\",\\nFontWeight->\\\"Bold\\\"]\\)\\!\\(\\*\
\\nStyleBox[\\\"pieces\\\",\\nFontWeight->\\\"Bold\\\"]\\)\\!\\(\\*\\\
nStyleBox[\\\":\\\",\\nFontWeight->\\\"Bold\\\"]\\)\\nProblemSpecific={\\!\\(\
\\*\\nStyleBox[\\\"F\\\",\\nFontWeight->\\\"Bold\\\"]\\),\\!\\(\\*\\nStyleBox[\
\\\"dF\\\",\\nFontWeight->\\\"Bold\\\"]\\)}\\n\\t\\!\\(\\*\\nStyleBox[\\\"F\\\
\",\\nFontWeight->\\\"Bold\\\"]\\) represents the function to be minimized\\n\
\\t\\!\\(\\*\\nStyleBox[\\\"dF\\\",\\nFontWeight->\\\"Bold\\\"]\\) represents \
the gradient function of f\\nSystemSpecific={\\!\\(\\*\\nStyleBox[\\\"J0\\\",\
\\nFontWeight->\\\"Bold\\\"]\\),\\!\\(\\*\\nStyleBox[\\\"listM0\\\",\\\
nFontWeight->\\\"Bold\\\"]\\),\\!\\(\\*\\nStyleBox[\\\"KK\\\",\\nFontWeight->\
\\\"Bold\\\"]\\),\\!\\(\\*\\nStyleBox[\\\"geometry\\\",\\nFontWeight->\\\"\
Bold\\\"]\\),\\!\\(\\*\\nStyleBox[\\\"newM\\\",\\nFontWeight->\\\"Bold\\\"]\\)\
}\\n\\t\\!\\(\\*\\nStyleBox[\\\"J0\\\",\\nFontWeight->\\\"Bold\\\"]\\) \
represents a reference \
point\\n\\t\\!\\(\\*\\nStyleBox[\\\"listM0\\\",\\nFontWeight->\\\"Bold\\\"]\\)\
 represents a list of starting points, i.e., of transformations from the \
reference point \
J0\\n\\t\\!\\(\\*\\nStyleBox[\\\"KK\\\",\\nFontWeight->\\\"Bold\\\"]\\) \
represents a local basis of tangent space (e.g. subspace of Lie \
algebra)\\n\\t\\!\\(\\*\\nStyleBox[\\\"geometry\\\",\\nFontWeight->\\\"Bold\\\
\"]\\) represents a local notion of geometry (e.g. metric) with respect to KK\
\\n\\t\\!\\(\\*\\nStyleBox[\\\"newM\\\",\\nFontWeight->\\\"Bold\\\"]\\) \
represents the function that takes the gradient as input and constructs a new \
point on the state \
manifold\\nProcedureSpecific={\\!\\(\\*\\nStyleBox[\\\"tolF\\\",\\nFontWeight-\
>\\\"Bold\\\"]\\),\\!\\(\\*\\nStyleBox[\\\"tolgrad\\\",\\nFontWeight->\\\"\
Bold\\\"]\\),\\!\\(\\*\\nStyleBox[\\\"steplimit\\\",\\nFontWeight->\\\"Bold\\\
\"]\\),\\!\\(\\*\\nStyleBox[\\\"stepsizefunction\\\",\\nFontWeight->\\\"Bold\\\
\"]\\),\\!\\(\\*\\nStyleBox[\\\"trackall\\\",\\nFontWeight->\\\"Bold\\\"]\\)}\
\\n\\t\\!\\(\\*\\nStyleBox[\\\"tolF\\\",\\nFontWeight->\\\"Bold\\\"]\\) \
represents the stopping tolerance of the function value of \
F\\n\\t\\!\\(\\*\\nStyleBox[\\\"tolgrad\\\",\\nFontWeight->\\\"Bold\\\"]\\) \
represents the stopping tolerance of the gradient norm of \
dF\\n\\t\\!\\(\\*\\nStyleBox[\\\"steplimit\\\",\\nFontWeight->\\\"Bold\\\"]\\)\
 represents a maximal number of steps (typically, we choose \
\[Infinity])\\n\\t\\!\\(\\*\\nStyleBox[\\\"trackall\\\",\\nFontWeight->\\\"\
Bold\\\"]\\) is an option to track all trajectories starting from listM0 \
instead of dropping \
some\\n\\n\\!\\(\\*\\nStyleBox[\\\"The\\\",\\nFontWeight->\\\"Bold\\\"]\\)\\!\
\\(\\*\\nStyleBox[\\\" \
\\\",\\nFontWeight->\\\"Bold\\\"]\\)\\!\\(\\*\\nStyleBox[\\\"output\\\",\\\
nFontWeight->\\\"Bold\\\"]\\)\\!\\(\\*\\nStyleBox[\\\" \\\",\\nFontWeight->\\\
\"Bold\\\"]\\)\\!\\(\\*\\nStyleBox[\\\"consists\\\",\\nFontWeight->\\\"Bold\\\
\"]\\)\\!\\(\\*\\nStyleBox[\\\" \\\",\\nFontWeight->\\\"Bold\\\"]\\)\\!\\(\\*\
\\nStyleBox[\\\"of\\\",\\nFontWeight->\\\"Bold\\\"]\\)\\!\\(\\*\\nStyleBox[\\\
\" \\\",\\nFontWeight->\\\"Bold\\\"]\\)\\!\\(\\*\\nStyleBox[\\\"the\\\",\\\
nFontWeight->\\\"Bold\\\"]\\)\\!\\(\\*\\nStyleBox[\\\" \\\",\\nFontWeight->\\\
\"Bold\\\"]\\)\\!\\(\\*\\nStyleBox[\\\"following\\\",\\nFontWeight->\\\"Bold\\\
\"]\\)\\!\\(\\*\\nStyleBox[\\\" \\\",\\nFontWeight->\\\"Bold\\\"]\\)\\!\\(\\*\
\\nStyleBox[\\\"pieces\\\",\\nFontWeight->\\\"Bold\\\"]\\)\\!\\(\\*\\\
nStyleBox[\\\":\\\",\\nFontWeight->\\\"Bold\\\"]\\)\\n{\\!\\(\\*\\nStyleBox[\\\
\"FinalF\\\",\\nFontWeight->\\\"Bold\\\"]\\),\\!\\(\\*\\nStyleBox[\\\"FinalM\\\
\",\\nFontWeight->\\\"Bold\\\"]\\),\\!\\(\\*\\nStyleBox[\\\"CorrList\\\",\\\
nFontWeight->\\\"Bold\\\"]\\),\\!\\(\\*\\nStyleBox[\\\"FinalFlist\\\",\\\
nFontWeight->\\\"Bold\\\"]\\),\\!\\(\\*\\nStyleBox[\\\"Flists\\\",\\\
nFontWeight->\\\"Bold\\\"]\\),\\!\\(\\*\\nStyleBox[\\\"FinalNormlist\\\",\\\
nFontWeight->\\\"Bold\\\"]\\)}\\n\\t\\!\\(\\*\\nStyleBox[\\\"FinalF\\\",\\\
nFontWeight->\\\"Bold\\\"]\\) represents the final function value of \
F\\n\\t\\!\\(\\*\\nStyleBox[\\\"FinalM\\\",\\nFontWeight->\\\"Bold\\\"]\\) \
represents the final transformation from J0 to the final state\\n\\t\\!\\(\\*\
\\nStyleBox[\\\"CorrList\\\",\\nFontWeight->\\\"Bold\\\"]\\) lists the number \
of stepsize corrections at each step of the final \
trajectory\\n\\t\\!\\(\\*\\nStyleBox[\\\"FinalFlists\\\",\\nFontWeight->\\\"\
Bold\\\"]\\) lists the successive function values in the optimal \
trajectory\\n\\t\\!\\(\\*\\nStyleBox[\\\"Flists\\\",\\nFontWeight->\\\"Bold\\\
\"]\\) lists all successive function values for all trajectories (Lucas: is \
that right?)\\n\\t\\!\\(\\*\\nStyleBox[\\\"FinalNormlist\\\",\\nFontWeight->\\\
\"Bold\\\"]\\) lists the successive gradient norms in the optimal \
trajectory\\n\"\>"], "Print", "PrintUsage",
 CellChangeTimes->{3.7779151243568907`*^9},
 CellTags->
  "Info43777918723-3288457",ExpressionUUID->"da6c167c-f9b1-4c2c-a79f-\
4376a3f531df"]
}, Open  ]],

Cell["\<\
For a more detailed explanation of the input arguments, see the guide to \
setting up a customization at the end of this document!\
\>", "Text",
 CellChangeTimes->{{3.776084163141872*^9, 
  3.776084195534692*^9}},ExpressionUUID->"5474cad9-d3ca-4cae-9dd8-\
b47705e8ca6a"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Basic Tools and Fundamental definitions", "Chapter",
 CellChangeTimes->{{3.775534131777969*^9, 3.7755341417521276`*^9}, {
  3.7760807672161818`*^9, 3.776080767550993*^9}, {3.7760808173203373`*^9, 
  3.776080819140966*^9}},ExpressionUUID->"eea9b996-1187-4126-a09b-\
e34ca304dc05"],

Cell[CellGroupData[{

Cell["Symplectic forms and Covariance matrices", "Subchapter",
 CellChangeTimes->{{3.775534561302697*^9, 3.775534568585284*^9}, {
  3.775535213131935*^9, 3.775535224635067*^9}, {3.775657634749037*^9, 
  3.7756576363044853`*^9}},ExpressionUUID->"cf75ec1f-b2b4-47d0-bada-\
10a734b77e93"],

Cell[TextData[StyleBox["For Bosonic states",
 FontSize->24,
 FontSlant->"Italic"]], "Text",
 CellChangeTimes->{{3.775657732378951*^9, 
  3.775657740130568*^9}},ExpressionUUID->"405e871e-6d3c-4a94-bc4a-\
f9448ed79d25"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "GO\[CapitalOmega]qpqp"}]], "Input",
 CellChangeTimes->{{3.7756576454849977`*^9, 3.775657651936661*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"f2dff609-6b22-4714-8926-60446115de0d"],

Cell[BoxData["\<\"GO\[CapitalOmega]qpqp[N] generates \[CapitalOmega] in basis \
(\\!\\(\\*SubscriptBox[\\(q\\), \\(1\\)]\\),\\!\\(\\*SubscriptBox[\\(p\\), \
\\(1\\)]\\),\\!\\(\\*SubscriptBox[\\(q\\), \\(2\\)]\\),\\!\\(\\*SubscriptBox[\
\\(p\\), \\(2\\)]\\),...) for N deg. of freedom\"\>"], "Print", "PrintUsage",
 CellChangeTimes->{3.7779151248972673`*^9},
 CellTags->
  "Info53777918724-3288457",ExpressionUUID->"f18d0450-6e17-47b7-b64c-\
d90b7415dc1f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "GO\[CapitalOmega]qqpp"}]], "Input",
 CellChangeTimes->{{3.775657656389378*^9, 3.775657657764125*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"3827d4cc-f9a5-44a5-98c6-0c60bf5629b9"],

Cell[BoxData["\<\"GO\[CapitalOmega]qqpp[N] generates \[CapitalOmega] in basis \
(\\!\\(\\*SubscriptBox[\\(q\\), \\(1\\)]\\),\\!\\(\\*SubscriptBox[\\(q\\), \
\\(2\\)]\\),...,\\!\\(\\*SubscriptBox[\\(p\\), \
\\(1\\)]\\),\\!\\(\\*SubscriptBox[\\(p\\), \\(2\\)]\\),...) for N deg. of \
freedom\"\>"], "Print", "PrintUsage",
 CellChangeTimes->{3.777915125205606*^9},
 CellTags->
  "Info63777918725-3288457",ExpressionUUID->"1785b52e-d90a-4011-ac51-\
1efb25738318"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "GO\[CapitalOmega]aabb"}]], "Input",
 CellChangeTimes->{{3.775657659765493*^9, 3.7756576609166403`*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"16ba8684-603f-4343-ab57-bc4dde4a65fe"],

Cell[BoxData["\<\"GO\[CapitalOmega]aabb[N] generates \[CapitalOmega] in basis \
(\\!\\(\\*SubscriptBox[\\(a\\), \\(1\\)]\\),\\!\\(\\*SubscriptBox[\\(a\\), \
\\(2\\)]\\),...,\\!\\(\\*SubscriptBox[\\(b\\), \
\\(1\\)]\\),\\!\\(\\*SubscriptBox[\\(b\\), \\(2\\)]\\),...) for N deg. of \
freedom\"\>"], "Print", "PrintUsage",
 CellChangeTimes->{3.7779151261729097`*^9},
 CellTags->
  "Info73777918725-3288457",ExpressionUUID->"7cea6db0-96e9-4142-96b9-\
8c2e000b9c69"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "GO\[CapitalOmega]abab"}]], "Input",
 CellChangeTimes->{{3.775657663031551*^9, 3.7756576684985228`*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"f9dab475-5c85-44c5-9339-9c8fb4d64b00"],

Cell[BoxData["\<\"GO\[CapitalOmega]abab[N] generates \[CapitalOmega] in basis \
(\\!\\(\\*SubscriptBox[\\(a\\), \\(1\\)]\\),\\!\\(\\*SubscriptBox[\\(b\\), \
\\(1\\)]\\),\\!\\(\\*SubscriptBox[\\(a\\), \\(2\\)]\\),\\!\\(\\*SubscriptBox[\
\\(b\\), \\(2\\)]\\),...) for N deg. of freedom\"\>"], "Print", "PrintUsage",
 CellChangeTimes->{3.777915126488885*^9},
 CellTags->
  "Info83777918726-3288457",ExpressionUUID->"28a1cb83-2ca8-4b68-8f0d-\
def89c3bbc26"]
}, Open  ]],

Cell[TextData[StyleBox["For Fermionic states",
 FontSize->24,
 FontSlant->"Italic"]], "Text",
 CellChangeTimes->{{3.775657732378951*^9, 
  3.775657768608266*^9}},ExpressionUUID->"38fc7e00-deb4-4ad3-957a-\
57572c8414a9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "GOGqpqp"}]], "Input",
 CellChangeTimes->{{3.775657673430046*^9, 3.7756576739503202`*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"7d10b9f7-8559-46a7-951e-59f5bcbd2b9b"],

Cell[BoxData["\<\"GOGqpqp[N] generates G in basis (\\!\\(\\*SubscriptBox[\\(q\
\\), \\(1\\)]\\),\\!\\(\\*SubscriptBox[\\(p\\), \
\\(1\\)]\\),\\!\\(\\*SubscriptBox[\\(q\\), \\(2\\)]\\),\\!\\(\\*SubscriptBox[\
\\(p\\), \\(2\\)]\\),...) for N deg. of freedom\"\>"], "Print", "PrintUsage",
 CellChangeTimes->{3.777915126837494*^9},
 CellTags->
  "Info93777918726-3288457",ExpressionUUID->"3d636791-635f-4c18-bb10-\
06c8b8577be5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "GOGqqpp"}]], "Input",
 CellChangeTimes->{{3.775657678447915*^9, 3.775657679067734*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"7485b051-10d4-456a-9543-8aa31e8ecb6a"],

Cell[BoxData["\<\"GOGqqpp[N] generates G in basis (\\!\\(\\*SubscriptBox[\\(q\
\\), \\(1\\)]\\),\\!\\(\\*SubscriptBox[\\(q\\), \
\\(2\\)]\\),...,\\!\\(\\*SubscriptBox[\\(p\\), \
\\(1\\)]\\),\\!\\(\\*SubscriptBox[\\(p\\), \\(2\\)]\\),...) for N deg. of \
freedom\"\>"], "Print", "PrintUsage",
 CellChangeTimes->{3.7779151274468803`*^9},
 CellTags->
  "Info103777918727-3288457",ExpressionUUID->"62dfa70f-2714-4c2c-a8dc-\
2a76563965b4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "GOGaabb"}]], "Input",
 CellChangeTimes->{{3.775657680792454*^9, 3.775657681883765*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"d0533258-efc7-4752-83ec-020c8cd653fa"],

Cell[BoxData["\<\"GOGaabb[N] generates G in basis (\\!\\(\\*SubscriptBox[\\(a\
\\), \\(1\\)]\\),\\!\\(\\*SubscriptBox[\\(a\\), \
\\(2\\)]\\),...,\\!\\(\\*SubscriptBox[\\(b\\), \
\\(1\\)]\\),\\!\\(\\*SubscriptBox[\\(b\\), \\(2\\)]\\),...) for N deg. of \
freedom\"\>"], "Print", "PrintUsage",
 CellChangeTimes->{3.777915127840588*^9},
 CellTags->
  "Info113777918727-3288457",ExpressionUUID->"8f7ced50-c6c7-4251-9af2-\
8e0b634d6b65"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "GOGabab"}]], "Input",
 CellChangeTimes->{{3.775657683539837*^9, 3.775657685394191*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"d06d40e2-b09b-44f7-8f5d-a4a28082e762"],

Cell[BoxData["\<\"GOGabab[N] generates G in basis (\\!\\(\\*SubscriptBox[\\(a\
\\), \\(1\\)]\\),\\!\\(\\*SubscriptBox[\\(b\\), \
\\(1\\)]\\),\\!\\(\\*SubscriptBox[\\(a\\), \\(2\\)]\\),\\!\\(\\*SubscriptBox[\
\\(b\\), \\(2\\)]\\),...) for N deg. of freedom\"\>"], "Print", "PrintUsage",
 CellChangeTimes->{3.777915128105122*^9},
 CellTags->
  "Info123777918727-3288457",ExpressionUUID->"38d39476-cab6-446f-9a56-\
4103a793c6d3"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Transforming between structures", "Subchapter",
 CellChangeTimes->{{3.7756582730784407`*^9, 3.775658277314506*^9}, {
  3.7760805488477716`*^9, 
  3.776080551533223*^9}},ExpressionUUID->"2033bf2c-e986-45bb-ac0e-\
ca82b6a5eba0"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "GOTransformGtoJ"}]], "Input",
 CellChangeTimes->{{3.775658282260076*^9, 3.775658282437385*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"5caacc77-3f6f-4e6a-81bd-4e1d52bc55d2"],

Cell[BoxData["\<\"GOTransformGtoJ[G,'Gbasis','Jbasis'] generates J in Jbasis \
associated with G in Gbasis\"\>"], "Print", "PrintUsage",
 CellChangeTimes->{3.77791512839804*^9},
 CellTags->
  "Info133777918728-3288457",ExpressionUUID->"a9fc89b2-9cd7-4ff1-94bd-\
495797d7efd1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "GOTransform\[CapitalOmega]toJ"}]], "Input",
 CellChangeTimes->{{3.7756582860692787`*^9, 3.775658286356962*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"f38fa821-8c26-4e81-8e42-6d68ce6967d9"],

Cell[BoxData["\<\"GOTransform\[CapitalOmega]toJ[\[CapitalOmega],'\
\[CapitalOmega]basis','Jbasis'] generates J in Jbasis associated with \
\[CapitalOmega] in \[CapitalOmega]basis\"\>"], "Print", "PrintUsage",
 CellChangeTimes->{3.777915128701941*^9},
 CellTags->
  "Info143777918728-3288457",ExpressionUUID->"29d09868-5635-4d64-9896-\
c2e6a201f80d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "GOTransformJtoG"}]], "Input",
 CellChangeTimes->{{3.775658289582489*^9, 3.7756582897896137`*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"d8601c6a-59ac-4c60-a169-0a656aed80c6"],

Cell[BoxData["\<\"GOTransformJtoG[J,'Jbasis','Gbasis'] generates G in Gbasis \
associated with J in Jbasis\"\>"], "Print", "PrintUsage",
 CellChangeTimes->{3.777915129065133*^9},
 CellTags->
  "Info153777918728-3288457",ExpressionUUID->"e58ecb6d-59dd-4c8c-b5e8-\
6e64dc384657"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "GOTransformJto\[CapitalOmega]"}]], "Input",
 CellChangeTimes->{{3.7756582940603437`*^9, 3.7756582943147182`*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"9dff0842-2e3d-49f7-8d24-49a3fd682c08"],

Cell[BoxData["\<\"GOTransformJto\[CapitalOmega][J,'Jbasis','\[CapitalOmega]\
basis'] generates \[CapitalOmega] in \[CapitalOmega]basis associated with J \
in Jbasis\"\>"], "Print", "PrintUsage",
 CellChangeTimes->{3.777915129354741*^9},
 CellTags->
  "Info163777918729-3288457",ExpressionUUID->"f9061744-6f62-4860-96cb-\
6d2f82ba845c"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Basis Transformation matrices", "Subchapter",
 CellChangeTimes->{{3.775657715061029*^9, 
  3.7756577200938396`*^9}},ExpressionUUID->"b92c0731-68fd-4e4b-9e03-\
2d8ee587c3c7"],

Cell[TextData[{
 "We provide basis transformation matrices for transformations between four \
bases (note that ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["b", "i"], TraditionalForm]],ExpressionUUID->
  "62ceb368-0cb9-407a-86d2-55fa6a24ddbf"],
 " are the respective annihilation operators):\n",
 Cell[BoxData[
  RowBox[{" ", 
   RowBox[{"(", 
    RowBox[{
     SubscriptBox["q", "1"], ",", 
     SubscriptBox["p", "1"], ",", 
     SubscriptBox["q", "2"], ",", 
     SubscriptBox["p", "2"], ",", "..."}], ")"}], " "}]], "PrintUsage",
  CellChangeTimes->{3.775657675716322*^9},ExpressionUUID->
  "38803c70-1652-42d7-8db3-91a9e3626c8c"],
 "\t",
 Cell[BoxData[
  RowBox[{"(", 
   RowBox[{
    SubscriptBox["q", "1"], ",", 
    SubscriptBox["q", "2"], ",", "...", ",", 
    SubscriptBox["p", "1"], ",", 
    SubscriptBox["p", "2"], ",", "..."}], ")"}]], "PrintUsage",
  CellChangeTimes->{3.7756576793864727`*^9},ExpressionUUID->
  "514cda29-3a6e-4162-b4f5-e4a41ba3e73f"],
 "\t",
 Cell[BoxData[
  RowBox[{"(", 
   RowBox[{
    SubscriptBox["a", "1"], ",", 
    SubscriptBox["b", "1"], ",", 
    SubscriptBox["a", "2"], ",", 
    SubscriptBox["b", "2"], ",", "..."}], ")"}]], "PrintUsage",
  CellChangeTimes->{3.775657685836769*^9},ExpressionUUID->
  "52c7d516-2fe2-42b2-888c-0e37ac08c6f6"],
 "\t",
 Cell[BoxData[
  RowBox[{"(", 
   RowBox[{
    SubscriptBox["a", "1"], ",", 
    SubscriptBox["a", "2"], ",", "...", ",", 
    SubscriptBox["b", "1"], ",", 
    SubscriptBox["b", "2"], ",", "..."}], ")"}]], "PrintUsage",
  CellChangeTimes->{3.775657682271524*^9},ExpressionUUID->
  "879a563e-e498-4b6d-804c-73c039c8b632"],
 "\n\nwhere we have defined:\t\t",
 Cell[BoxData[
  RowBox[{
   SubscriptBox["a", "i"], "=", 
   RowBox[{
    FractionBox["1", 
     SqrtBox["2"]], 
    RowBox[{"(", 
     RowBox[{
      SubscriptBox["q", "i"], "+", 
      RowBox[{"\[ImaginaryI]", " ", 
       SubscriptBox["p", "i"]}]}], ")"}]}]}]],
  CellChangeTimes->{3.775658024349708*^9},ExpressionUUID->
  "8c48ece2-2418-4223-8539-cb0cd45bd857"],
 "  and   ",
 Cell[BoxData[
  RowBox[{
   SubscriptBox["b", "i"], "=", 
   RowBox[{
    FractionBox["1", 
     SqrtBox["2"]], 
    RowBox[{"(", 
     RowBox[{
      SubscriptBox["q", "i"], "-", 
      RowBox[{"\[ImaginaryI]", " ", 
       SubscriptBox["p", "i"]}]}], ")"}]}]}]],
  CellChangeTimes->{3.775658024349708*^9},ExpressionUUID->
  "38c89cf3-9f22-4a83-b810-9aba31f3e058"],
 " "
}], "Text",
 CellChangeTimes->{{3.775657866858886*^9, 3.775657900048665*^9}, {
  3.775657931102037*^9, 3.7756579955663157`*^9}, {3.7756580284403067`*^9, 
  3.775658116354619*^9}, {3.775718953850271*^9, 
  3.7757189691852627`*^9}},ExpressionUUID->"e7deff31-1b27-4a0a-bad0-\
c309d7a32e8a"],

Cell[TextData[StyleBox["Re-ordering",
 FontSize->24,
 FontSlant->"Italic"]], "Text",
 CellChangeTimes->{{3.775657732378951*^9, 3.775657740130568*^9}, {
  3.7756577753183403`*^9, 3.775657777634431*^9}, {3.775657824548637*^9, 
  3.775657858392046*^9}, {3.775658147928012*^9, 
  3.775658150763813*^9}},ExpressionUUID->"46935e4e-6ca0-4dba-887d-\
fe6dce9925b4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "GOqqppFROMqpqp"}]], "Input",
 CellChangeTimes->{{3.775658157643735*^9, 3.775658157810198*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"7bc6655f-477f-45c8-8a65-6b184b4e7046"],

Cell[BoxData["\<\"GOqqppFROMqpqp[N] generates a basis transformation \
(\\!\\(\\*SubscriptBox[\\(q\\), \\(1\\)]\\),\\!\\(\\*SubscriptBox[\\(p\\), \
\\(1\\)]\\),\\!\\(\\*SubscriptBox[\\(q\\), \\(2\\)]\\),\\!\\(\\*SubscriptBox[\
\\(p\\), \\(2\\)]\\),...)\[Rule](\\!\\(\\*SubscriptBox[\\(q\\), \
\\(1\\)]\\),\\!\\(\\*SubscriptBox[\\(q\\), \
\\(2\\)]\\),...,\\!\\(\\*SubscriptBox[\\(p\\), \
\\(1\\)]\\),\\!\\(\\*SubscriptBox[\\(p\\), \\(2\\)]\\),...) for N deg. of \
freedom\"\>"], "Print", "PrintUsage",
 CellChangeTimes->{3.7779151298154297`*^9},
 CellTags->
  "Info173777918729-3288457",ExpressionUUID->"1bbf1574-2f1e-4202-9033-\
5da4f1d06df8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "GOqpqpFROMqqpp"}]], "Input",
 CellChangeTimes->{3.775658163946464*^9},
 CellLabel->"In[18]:=",ExpressionUUID->"8f590a49-eec8-48e9-ba06-2e7dd1d9f574"],

Cell[BoxData["\<\"GOqpqpFROMqqpp[N] generates a basis transformation \
(\\!\\(\\*SubscriptBox[\\(q\\), \\(1\\)]\\),\\!\\(\\*SubscriptBox[\\(q\\), \
\\(2\\)]\\),...,\\!\\(\\*SubscriptBox[\\(p\\), \
\\(1\\)]\\),\\!\\(\\*SubscriptBox[\\(p\\), \
\\(2\\)]\\),...)\[Rule](\\!\\(\\*SubscriptBox[\\(q\\), \
\\(1\\)]\\),\\!\\(\\*SubscriptBox[\\(p\\), \\(1\\)]\\),\\!\\(\\*SubscriptBox[\
\\(q\\), \\(2\\)]\\),\\!\\(\\*SubscriptBox[\\(p\\), \\(2\\)]\\),...) for N \
deg. of freedom\"\>"], "Print", "PrintUsage",
 CellChangeTimes->{3.777915130135742*^9},
 CellTags->
  "Info183777918729-3288457",ExpressionUUID->"87faccd8-9dd5-468c-ade2-\
773b9139916a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "GOaabbFROMabab"}]], "Input",
 CellChangeTimes->{{3.775658167885777*^9, 3.775658168044303*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"8b381a23-a914-4261-88f6-f7f86132e1cf"],

Cell[BoxData["\<\"GOaabbFROMabab[N] generates a basis transformation \
(\\!\\(\\*SubscriptBox[\\(a\\), \\(1\\)]\\),\\!\\(\\*SubscriptBox[\\(b\\), \
\\(1\\)]\\),\\!\\(\\*SubscriptBox[\\(a\\), \\(2\\)]\\),\\!\\(\\*SubscriptBox[\
\\(b\\), \\(2\\)]\\),...)\[Rule](\\!\\(\\*SubscriptBox[\\(a\\), \
\\(1\\)]\\),\\!\\(\\*SubscriptBox[\\(a\\), \
\\(2\\)]\\),...,\\!\\(\\*SubscriptBox[\\(b\\), \
\\(1\\)]\\),\\!\\(\\*SubscriptBox[\\(b\\), \\(2\\)]\\),...) for N deg. of \
freedom\"\>"], "Print", "PrintUsage",
 CellChangeTimes->{3.777915130439289*^9},
 CellTags->
  "Info193777918730-3288457",ExpressionUUID->"ed879f1d-4c52-4614-b2fc-\
877757634341"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "GOababFROMaabb"}]], "Input",
 CellChangeTimes->{{3.775658171886218*^9, 3.775658172013051*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"9841268c-3878-4bf9-b8bf-f158335a285d"],

Cell[BoxData["\<\"GOababFROMaabb[N] generates a basis transformation \
(\\!\\(\\*SubscriptBox[\\(a\\), \\(1\\)]\\),\\!\\(\\*SubscriptBox[\\(a\\), \
\\(2\\)]\\),...,\\!\\(\\*SubscriptBox[\\(b\\), \
\\(1\\)]\\),\\!\\(\\*SubscriptBox[\\(b\\), \
\\(2\\)]\\),...)\[Rule](\\!\\(\\*SubscriptBox[\\(a\\), \
\\(1\\)]\\),\\!\\(\\*SubscriptBox[\\(b\\), \\(1\\)]\\),\\!\\(\\*SubscriptBox[\
\\(a\\), \\(2\\)]\\),\\!\\(\\*SubscriptBox[\\(b\\), \\(2\\)]\\),...) for N \
deg. of freedom\"\>"], "Print", "PrintUsage",
 CellChangeTimes->{3.777915131050705*^9},
 CellTags->
  "Info203777918730-3288457",ExpressionUUID->"a4e83658-4e72-40b4-9910-\
6954c5d98ef7"]
}, Open  ]],

Cell[TextData[StyleBox["position / momentum \[Rule] annihilation / creation \
operators",
 FontSize->24,
 FontSlant->"Italic"]], "Text",
 CellChangeTimes->{{3.775657732378951*^9, 3.775657740130568*^9}, {
  3.7756577753183403`*^9, 3.775657777634431*^9}, {3.775657824548637*^9, 
  3.775657858392046*^9}},ExpressionUUID->"c2475278-ece6-487e-8736-\
b8d17f92fe2b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "GOababFROMqpqp"}]], "Input",
 CellChangeTimes->{{3.7756581778852587`*^9, 3.775658178048011*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"27d46d3e-401b-49bc-a987-181769874e69"],

Cell[BoxData["\<\"GOababFROMqpqp[N] generates a basis transformation \
(\\!\\(\\*SubscriptBox[\\(q\\), \\(1\\)]\\),\\!\\(\\*SubscriptBox[\\(p\\), \
\\(1\\)]\\),\\!\\(\\*SubscriptBox[\\(q\\), \\(2\\)]\\),\\!\\(\\*SubscriptBox[\
\\(p\\), \\(2\\)]\\),...)\[Rule](\\!\\(\\*SubscriptBox[\\(a\\), \
\\(1\\)]\\),\\!\\(\\*SubscriptBox[\\(b\\), \\(1\\)]\\),\\!\\(\\*SubscriptBox[\
\\(a\\), \\(2\\)]\\),\\!\\(\\*SubscriptBox[\\(b\\), \\(2\\)]\\),...) for N \
deg. of freedom\"\>"], "Print", "PrintUsage",
 CellChangeTimes->{3.777915131961187*^9},
 CellTags->
  "Info213777918731-3288457",ExpressionUUID->"91f3276b-72b7-4894-982b-\
bcbc38f12c08"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "GOaabbFROMqpqp"}]], "Input",
 CellChangeTimes->{{3.7756581829049053`*^9, 3.7756581830645*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"4a8edb15-ead6-451b-baca-78de447986fa"],

Cell[BoxData["\<\"GOaabbFROMqpqp[N] generates a basis transformation \
(\\!\\(\\*SubscriptBox[\\(q\\), \\(1\\)]\\),\\!\\(\\*SubscriptBox[\\(p\\), \
\\(1\\)]\\),\\!\\(\\*SubscriptBox[\\(q\\), \\(2\\)]\\),\\!\\(\\*SubscriptBox[\
\\(p\\), \\(2\\)]\\),...)\[Rule](\\!\\(\\*SubscriptBox[\\(a\\), \
\\(1\\)]\\),\\!\\(\\*SubscriptBox[\\(a\\), \
\\(2\\)]\\),...,\\!\\(\\*SubscriptBox[\\(b\\), \
\\(1\\)]\\),\\!\\(\\*SubscriptBox[\\(b\\), \\(2\\)]\\),...) for N deg. of \
freedom\"\>"], "Print", "PrintUsage",
 CellChangeTimes->{3.7779151322779217`*^9},
 CellTags->
  "Info223777918732-3288457",ExpressionUUID->"189fd066-8c2e-420f-890a-\
29ee9d0db42d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "GOababFROMqqpp"}]], "Input",
 CellChangeTimes->{{3.775658187153789*^9, 3.775658187301302*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"3d429fcc-543a-49ee-b70f-dcca1b46ec53"],

Cell[BoxData["\<\"GOababFROMqqpp[N] generates a basis transformation \
(\\!\\(\\*SubscriptBox[\\(q\\), \\(1\\)]\\),\\!\\(\\*SubscriptBox[\\(q\\), \
\\(2\\)]\\),...,\\!\\(\\*SubscriptBox[\\(p\\), \
\\(1\\)]\\),\\!\\(\\*SubscriptBox[\\(p\\), \
\\(2\\)]\\),...)\[Rule](\\!\\(\\*SubscriptBox[\\(a\\), \
\\(1\\)]\\),\\!\\(\\*SubscriptBox[\\(b\\), \\(1\\)]\\),\\!\\(\\*SubscriptBox[\
\\(a\\), \\(2\\)]\\),\\!\\(\\*SubscriptBox[\\(b\\), \\(2\\)]\\),...) for N \
deg. of freedom\"\>"], "Print", "PrintUsage",
 CellChangeTimes->{3.777915132612483*^9},
 CellTags->
  "Info233777918732-3288457",ExpressionUUID->"3ded3d8a-883e-4340-8db8-\
998e929866b7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "GOaabbFROMqqpp"}]], "Input",
 CellChangeTimes->{{3.775658191824092*^9, 3.7756581920138083`*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"9f90330f-962e-42a4-81d0-fabcffadb802"],

Cell[BoxData["\<\"GOaabbFROMqqpp[N] generates a basis transformation \
(\\!\\(\\*SubscriptBox[\\(q\\), \\(1\\)]\\),\\!\\(\\*SubscriptBox[\\(q\\), \
\\(2\\)]\\),...,\\!\\(\\*SubscriptBox[\\(p\\), \
\\(1\\)]\\),\\!\\(\\*SubscriptBox[\\(p\\), \
\\(2\\)]\\),...)\[Rule](\\!\\(\\*SubscriptBox[\\(a\\), \
\\(1\\)]\\),\\!\\(\\*SubscriptBox[\\(a\\), \
\\(2\\)]\\),...,\\!\\(\\*SubscriptBox[\\(b\\), \
\\(1\\)]\\),\\!\\(\\*SubscriptBox[\\(b\\), \\(2\\)]\\),...) for N deg. of \
freedom\"\>"], "Print", "PrintUsage",
 CellChangeTimes->{3.777915133205167*^9},
 CellTags->
  "Info243777918732-3288457",ExpressionUUID->"23c828e6-dfd4-4fac-990b-\
75b2a645461d"]
}, Open  ]],

Cell[TextData[StyleBox["annihilation / creation operators \[Rule] position / \
momentum ",
 FontSize->24,
 FontSlant->"Italic"]], "Text",
 CellChangeTimes->{{3.775657732378951*^9, 3.775657740130568*^9}, {
  3.7756577753183403`*^9, 3.775657777634431*^9}, {3.775657824548637*^9, 
  3.775657858392046*^9}, {3.7756581335793037`*^9, 
  3.775658139029602*^9}},ExpressionUUID->"39c98272-5e8a-4742-b7f4-\
f97da3be3817"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "GOqpqpFROMabab"}]], "Input",
 CellChangeTimes->{{3.775658197753088*^9, 3.775658197874118*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"b62592c8-c71c-49c2-9d81-916b383bd6e4"],

Cell[BoxData["\<\"GOqpqpFROMabab[N] generates a basis transformation \
(\\!\\(\\*SubscriptBox[\\(a\\), \\(1\\)]\\),\\!\\(\\*SubscriptBox[\\(b\\), \
\\(1\\)]\\),\\!\\(\\*SubscriptBox[\\(a\\), \\(2\\)]\\),\\!\\(\\*SubscriptBox[\
\\(b\\), \\(2\\)]\\),...)\[Rule](\\!\\(\\*SubscriptBox[\\(q\\), \
\\(1\\)]\\),\\!\\(\\*SubscriptBox[\\(p\\), \\(1\\)]\\),\\!\\(\\*SubscriptBox[\
\\(q\\), \\(2\\)]\\),\\!\\(\\*SubscriptBox[\\(p\\), \\(2\\)]\\),...) for N \
deg. of freedom\"\>"], "Print", "PrintUsage",
 CellChangeTimes->{3.77791513354432*^9},
 CellTags->
  "Info253777918733-3288457",ExpressionUUID->"2f943192-52cf-493c-9313-\
37c765894e80"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "GOqqppFROMabab"}]], "Input",
 CellChangeTimes->{{3.775658201332737*^9, 3.77565820152565*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"9430c10f-c5e6-4eff-9341-937bb53024ff"],

Cell[BoxData["\<\"GOqqppFROMabab[N] generates a basis transformation \
(\\!\\(\\*SubscriptBox[\\(a\\), \\(1\\)]\\),\\!\\(\\*SubscriptBox[\\(b\\), \
\\(1\\)]\\),\\!\\(\\*SubscriptBox[\\(a\\), \\(2\\)]\\),\\!\\(\\*SubscriptBox[\
\\(b\\), \\(2\\)]\\),...)\[Rule](\\!\\(\\*SubscriptBox[\\(q\\), \
\\(1\\)]\\),\\!\\(\\*SubscriptBox[\\(q\\), \
\\(2\\)]\\),...,\\!\\(\\*SubscriptBox[\\(p\\), \
\\(1\\)]\\),\\!\\(\\*SubscriptBox[\\(p\\), \\(2\\)]\\),...) for N deg. of \
freedom\"\>"], "Print", "PrintUsage",
 CellChangeTimes->{3.777915133893762*^9},
 CellTags->
  "Info263777918733-3288457",ExpressionUUID->"c7d65b41-cac4-4935-ab67-\
4aec67a0f789"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "GOqpqpFROMaabb"}]], "Input",
 CellChangeTimes->{{3.7756582049197683`*^9, 3.775658205072391*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"b077facc-ddbe-43c1-86d5-6681501ea634"],

Cell[BoxData["\<\"GOqpqpFROMaabb[N] generates a basis transformation \
(\\!\\(\\*SubscriptBox[\\(a\\), \\(1\\)]\\),\\!\\(\\*SubscriptBox[\\(a\\), \
\\(2\\)]\\),...,\\!\\(\\*SubscriptBox[\\(b\\), \
\\(1\\)]\\),\\!\\(\\*SubscriptBox[\\(b\\), \
\\(2\\)]\\),...)\[Rule](\\!\\(\\*SubscriptBox[\\(q\\), \
\\(1\\)]\\),\\!\\(\\*SubscriptBox[\\(p\\), \\(1\\)]\\),\\!\\(\\*SubscriptBox[\
\\(q\\), \\(2\\)]\\),\\!\\(\\*SubscriptBox[\\(p\\), \\(2\\)]\\),...) for N \
deg. of freedom\"\>"], "Print", "PrintUsage",
 CellChangeTimes->{3.777915134196601*^9},
 CellTags->
  "Info273777918734-3288457",ExpressionUUID->"f3cbfa22-41ad-4557-a70d-\
1250ce90b8a5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "GOqqppFROMaabb"}]], "Input",
 CellChangeTimes->{{3.775658209109823*^9, 3.7756582106725616`*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"9e71b3c8-2b0b-4650-9a90-94f84900f133"],

Cell[BoxData["\<\"GOqqppFROMaabb[N] generates a basis transformation \
(\\!\\(\\*SubscriptBox[\\(a\\), \\(1\\)]\\),\\!\\(\\*SubscriptBox[\\(a\\), \
\\(2\\)]\\),...,\\!\\(\\*SubscriptBox[\\(b\\), \
\\(1\\)]\\),\\!\\(\\*SubscriptBox[\\(b\\), \
\\(2\\)]\\),...)\[Rule](\\!\\(\\*SubscriptBox[\\(q\\), \
\\(1\\)]\\),\\!\\(\\*SubscriptBox[\\(q\\), \
\\(2\\)]\\),...,\\!\\(\\*SubscriptBox[\\(p\\), \
\\(1\\)]\\),\\!\\(\\*SubscriptBox[\\(p\\), \\(2\\)]\\),...) for N deg. of \
freedom\"\>"], "Print", "PrintUsage",
 CellChangeTimes->{3.777915134510272*^9},
 CellTags->
  "Info283777918734-3288457",ExpressionUUID->"6c1f5aa4-a09d-4beb-95e9-\
0887475801dc"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Lie algebra bases", "Subchapter",
 CellChangeTimes->{{3.775534585728857*^9, 
  3.7755345883386717`*^9}},ExpressionUUID->"2783cef5-d9bf-40cc-9b5d-\
8aa7046bcf7b"],

Cell[TextData[{
 "All Lie algebra bases are generated in the basis ",
 Cell[BoxData[
  RowBox[{" ", 
   RowBox[{"(", 
    RowBox[{
     SubscriptBox["q", "1"], ",", 
     SubscriptBox["p", "1"], ",", 
     SubscriptBox["q", "2"], ",", 
     SubscriptBox["p", "2"], ",", "..."}], ")"}], " "}]], "PrintUsage",
  CellChangeTimes->{3.775657675716322*^9},ExpressionUUID->
  "268548ef-9821-4110-9672-f46fb877066f"],
 " by convention"
}], "Text",
 CellChangeTimes->{{3.775658237167528*^9, 
  3.7756582531114883`*^9}},ExpressionUUID->"fe16f681-dc23-445f-9da8-\
d78e808ff1b3"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"?", "GOLieBasisSp"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GOLieBasisSp", "[", "2", "]"}], "//", "Dimensions"}]}], "Input",
 CellChangeTimes->{{3.775535090975429*^9, 3.7755350911488247`*^9}, {
  3.776761592416526*^9, 3.7767615964267015`*^9}, {3.776762026821599*^9, 
  3.7767620269881215`*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"cb505bbb-1d2a-4623-a3fb-562b505230b7"],

Cell[BoxData["\<\"GOLieBasisSp[N] generates Sp(2N,R) Lie algebra basis in \
basis (\\!\\(\\*SubscriptBox[\\(q\\), \
\\(1\\)]\\),\\!\\(\\*SubscriptBox[\\(p\\), \\(1\\)]\\),\\!\\(\\*SubscriptBox[\
\\(q\\), \\(2\\)]\\),\\!\\(\\*SubscriptBox[\\(p\\), \\(2\\)]\\),...)\"\>"], \
"Print", "PrintUsage",
 CellChangeTimes->{3.7779151350697107`*^9},
 CellTags->
  "Info293777918734-3288457",ExpressionUUID->"2cb39f40-1237-4a06-8692-\
475ce93a4e94"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"10", ",", "4", ",", "4"}], "}"}]], "Output",
 CellChangeTimes->{
  3.776760341162281*^9, {3.77676158994849*^9, 3.776761597139762*^9}, 
   3.776762027522728*^9, 3.777915135295594*^9},
 CellLabel->"Out[30]=",ExpressionUUID->"a610fe85-fbb0-461e-9524-6f253f0e389a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"?", "GOLieBasisSpNoUN"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GOLieBasisSpNoUN", "[", "2", "]"}], "//", "Dimensions"}]}], "Input",\

 CellChangeTimes->{{3.77553509580342*^9, 3.775535096013835*^9}, 
   3.7767616082680483`*^9, {3.776762033548585*^9, 3.7767620337530713`*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"d4897a3d-dc5d-4b2e-964c-5a9ca4846ca9"],

Cell[BoxData["\<\"GOLieBasisSpNoUN[N] generates Sp(2N,R)/U(N) Lie algebra \
basis in basis (\\!\\(\\*SubscriptBox[\\(q\\), \
\\(1\\)]\\),\\!\\(\\*SubscriptBox[\\(p\\), \\(1\\)]\\),\\!\\(\\*SubscriptBox[\
\\(q\\), \\(2\\)]\\),\\!\\(\\*SubscriptBox[\\(p\\), \\(2\\)]\\),...)\"\>"], \
"Print", "PrintUsage",
 CellChangeTimes->{3.7779151356202507`*^9},
 CellTags->
  "Info313777918735-3288457",ExpressionUUID->"1d242dac-be1f-48b5-acab-\
68854fce37a4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"6", ",", "4", ",", "4"}], "}"}]], "Output",
 CellChangeTimes->{3.7767603414388943`*^9, 3.7767615752934*^9, 
  3.776761608856442*^9, 3.776762034254697*^9, 3.777915135737447*^9},
 CellLabel->"Out[32]=",ExpressionUUID->"18b3fea4-0787-427f-b24f-10a0d7491050"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "GOLieBasisSpNoU1"}]], "Input",
 CellChangeTimes->{{3.775535100614732*^9, 3.7755351008206787`*^9}, 
   3.7767616118135376`*^9},
 CellLabel->"In[33]:=",ExpressionUUID->"3fb8f8c4-e78c-4a58-8ee8-9ac74d162586"],

Cell[BoxData["\<\"GOLieBasisSpNoU1[N] generates \
Sp(2N,R)/U(1\\!\\(\\*SuperscriptBox[\\()\\), \\(N\\)]\\) Lie algebra basis in \
basis (\\!\\(\\*SubscriptBox[\\(q\\), \
\\(1\\)]\\),\\!\\(\\*SubscriptBox[\\(p\\), \\(1\\)]\\),\\!\\(\\*SubscriptBox[\
\\(q\\), \\(2\\)]\\),\\!\\(\\*SubscriptBox[\\(p\\), \\(2\\)]\\),...)\"\>"], \
"Print", "PrintUsage",
 CellChangeTimes->{3.7779151359920883`*^9},
 CellTags->
  "Info333777918735-3288457",ExpressionUUID->"e7cb72ab-4592-44ec-b7f2-\
d435846411cb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"?", "GOLieBasisSpMixing"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GOLieBasisSpMixing", "[", 
   RowBox[{"1", ",", "1"}], "]"}], "//", "Dimensions"}]}], "Input",
 CellChangeTimes->{{3.7767616223374066`*^9, 3.776761623045547*^9}, {
  3.776762042967442*^9, 3.776762055640566*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"9b918562-5ca7-4d18-8b89-f339d58c9725"],

Cell[BoxData["\<\"GOLieBasisSpMixing[\\!\\(\\*SubscriptBox[\\(N\\), \
\\(A\\)]\\),\\!\\(\\*SubscriptBox[\\(N\\), \\(B\\)]\\)] generates the \
compound Lie algebra basis sp(2(\\!\\(\\*SubscriptBox[\\(N\\), \
\\(A\\)]\\)+\\!\\(\\*SubscriptBox[\\(N\\), \
\\(B\\)]\\)),R)/sp(2\\!\\(\\*SubscriptBox[\\(N\\), \\(A\\)]\\),R) x \
sp(2\\!\\(\\*SubscriptBox[\\(N\\), \\(B\\)]\\),R)\"\>"], "Print", "PrintUsage",
 CellChangeTimes->{3.7779151363009033`*^9},
 CellTags->
  "Info343777918736-3288457",ExpressionUUID->"e3cad120-6fa1-464f-b904-\
b08f7a06b2ce"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"4", ",", "4", ",", "4"}], "}"}]], "Output",
 CellChangeTimes->{{3.776761624021905*^9, 3.7767616495058517`*^9}, 
   3.776761965622661*^9, {3.7767620525229063`*^9, 3.7767620562100105`*^9}, 
   3.777915136406406*^9},
 CellLabel->"Out[35]=",ExpressionUUID->"fcae64f9-5df4-499b-bc0c-cecba5c11ac9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"?", "GOLieBasisSO"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GOLieBasisSO", "[", "2", "]"}], "//", "Dimensions"}]}], "Input",
 CellChangeTimes->{{3.775535105639558*^9, 3.775535105845491*^9}, {
  3.7767616563164845`*^9, 3.776761657437522*^9}, {3.776762072822641*^9, 
  3.776762085953563*^9}},
 CellLabel->"In[36]:=",ExpressionUUID->"29af461c-8ba0-431c-afac-161024db6db6"],

Cell[BoxData["\<\"GOLieBasisSO[N] generates O(2N,R) Lie algebra basis in \
basis (\\!\\(\\*SubscriptBox[\\(q\\), \
\\(1\\)]\\),\\!\\(\\*SubscriptBox[\\(p\\), \\(1\\)]\\),\\!\\(\\*SubscriptBox[\
\\(q\\), \\(2\\)]\\),\\!\\(\\*SubscriptBox[\\(p\\), \\(2\\)]\\),...)\"\>"], \
"Print", "PrintUsage",
 CellChangeTimes->{3.7779151367234573`*^9},
 CellTags->
  "Info363777918736-3288457",ExpressionUUID->"09e0dc63-fc66-4477-9dcf-\
b9189460ac77"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"6", ",", "4", ",", "4"}], "}"}]], "Output",
 CellChangeTimes->{
  3.7767603417616644`*^9, 3.7767616579092813`*^9, {3.7767620788046465`*^9, 
   3.7767620864801316`*^9}, 3.7779151369118*^9},
 CellLabel->"Out[37]=",ExpressionUUID->"747ad966-5e82-4865-bc93-bb26b5b2e2fe"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "GOLieBasisSONoUN"}]], "Input",
 CellChangeTimes->{{3.777915142184578*^9, 3.7779151583753242`*^9}},
 CellLabel->"In[70]:=",ExpressionUUID->"8dc5afa6-b74c-4aca-b7ef-22158967f186"],

Cell[BoxData["\<\"GOLieBasisSpNoUN[N] generates SO(2N,R)/U(N) Lie algebra \
basis in basis (\\!\\(\\*SubscriptBox[\\(q\\), \
\\(1\\)]\\),\\!\\(\\*SubscriptBox[\\(p\\), \\(1\\)]\\),\\!\\(\\*SubscriptBox[\
\\(q\\), \\(2\\)]\\),\\!\\(\\*SubscriptBox[\\(p\\), \\(2\\)]\\),...)\"\>"], \
"Print", "PrintUsage",
 CellChangeTimes->{3.777915159034627*^9},
 CellTags->
  "Info703777918758-3288457",ExpressionUUID->"088c5ff9-ca77-443a-8714-\
c42ca30c933d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"?", "GOLieBasisEmpty"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GOLieBasisEmpty", "[", "2", "]"}], "//", "Dimensions"}]}], "Input",\

 CellChangeTimes->{{3.7767619751266904`*^9, 3.7767619763502345`*^9}, {
  3.7767620899047256`*^9, 3.7767621011255617`*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"cd7c3ef2-22a9-48b3-a8ee-476f79a3b4d3"],

Cell[BoxData["\<\"GOLieBasisEmpty[N] constructs the empty Lie basis given by \
a list containing a single 2N by 2N matrix with zero entries. It can be used \
to construct a compound basis using GOLieBasisCompound.\"\>"], "Print", \
"PrintUsage",
 CellChangeTimes->{3.777915137217454*^9},
 CellTags->
  "Info383777918737-3288457",ExpressionUUID->"dab0fe2e-77d4-426b-8150-\
1ac95c55c6ab"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "4", ",", "4"}], "}"}]], "Output",
 CellChangeTimes->{
  3.7767619767920527`*^9, {3.776762093671497*^9, 3.776762102048107*^9}, 
   3.777915137428075*^9},
 CellLabel->"Out[39]=",ExpressionUUID->"32db5f81-f1ab-4dcf-9b54-cbceb6c46829"]
}, Open  ]],

Cell["\<\

We can also construct a compound Lie algebra basis for a system that is \
divided into two subsystems:\
\>", "Text",
 CellChangeTimes->{{3.776080571206752*^9, 3.776080578846796*^9}, {
   3.776080643644174*^9, 3.776080650235538*^9}, 
   3.776141065781798*^9},ExpressionUUID->"2b4d709e-8791-4557-9b9b-\
7ab7e335b757"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"?", "GOLieBasisCompound"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GOLieBasisCompound", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"GOLieBasisEmpty", "[", "2", "]"}], ",", 
     RowBox[{"GOLieBasisSp", "[", "2", "]"}], ",", 
     RowBox[{"GOLieBasisEmpty", "[", "6", "]"}]}], "}"}], "]"}], "//", 
  "Dimensions"}]}], "Input",
 CellChangeTimes->{{3.7760805637118483`*^9, 3.7760805654909143`*^9}, {
  3.7767616656984787`*^9, 3.77676167486413*^9}, {3.776762191066787*^9, 
  3.776762191278187*^9}},
 CellLabel->"In[40]:=",ExpressionUUID->"64935784-a871-4d01-997a-357aa935ac46"],

Cell[BoxData["\<\"GOCompoundBasis[{LieAlgebra1,LieAlgebra2,...,LieAlgebraN}] \
creates the space spanned by different Lie algebra spaces collected in a \
vector {LieAlgebra1,LieAlgebra2,...,LieAlgebraN}. For degrees of freedom \
without changes, we should include GOLieAlgebraEmpty[n].\"\>"], "Print", \
"PrintUsage",
 CellChangeTimes->{3.777915137811082*^9},
 CellTags->
  "Info403777918737-3288457",ExpressionUUID->"9f46df5a-c998-4857-9eb9-\
37b7308b25e1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"10", ",", "20", ",", "20"}], "}"}]], "Output",
 CellChangeTimes->{
  3.776760341926409*^9, {3.7767616631004295`*^9, 3.7767616759951053`*^9}, 
   3.776761719739092*^9, 3.7767621918077707`*^9, 3.7776127560813775`*^9, 
   3.7779151379174337`*^9},
 CellLabel->"Out[41]=",ExpressionUUID->"49f17549-0a68-403c-9a09-a0c4152af52b"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Metrics for the symplectic and orthogonal manifolds", "Subchapter",
 CellChangeTimes->{{3.7760808246797657`*^9, 
  3.7760808421326733`*^9}},ExpressionUUID->"27b0b025-a5d2-444b-b931-\
0a9ca124d484"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "GOMetricSp"}]], "Input",
 CellChangeTimes->{{3.776080844083211*^9, 3.776080847516415*^9}},
 CellLabel->"In[42]:=",ExpressionUUID->"60b2f67c-f524-4a31-8f4e-98edf52eea0f"],

Cell[BoxData["\<\"GOMetricSp[K,\\!\\(\\*SubscriptBox[\\(J\\), \\(0\\)]\\)] \
generates the natural metric for the symplectic manifold with Lie basis K, \
for an initial state \\!\\(\\*SubscriptBox[\\(J\\), \\(0\\)]\\)\"\>"], "Print",\
 "PrintUsage",
 CellChangeTimes->{3.7779151382586412`*^9},
 CellTags->
  "Info423777918738-3288457",ExpressionUUID->"cd9c8a60-8327-4b50-a60f-\
c786578d372a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "GOMetricO"}]], "Input",
 CellChangeTimes->{{3.776080849178978*^9, 3.776080852489415*^9}},
 CellLabel->"In[43]:=",ExpressionUUID->"f5c89772-992b-4728-934c-3886e279e7b3"],

Cell[BoxData["\<\"GOMetricO[K,\\!\\(\\*SubscriptBox[\\(J\\), \\(0\\)]\\)] \
generates the natural metric for the orthogonal manifold with Lie basis \
K\"\>"], "Print", "PrintUsage",
 CellChangeTimes->{3.7779151386216993`*^9},
 CellTags->
  "Info433777918738-3288457",ExpressionUUID->"c2236b02-73cf-4662-bdbb-\
57f544edb582"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "GOGeometryConst"}]], "Input",
 CellChangeTimes->{{3.777611626114936*^9, 3.7776116274597864`*^9}},
 CellLabel->"In[44]:=",ExpressionUUID->"c4292ec0-cf57-4ff8-8b9b-17c96ef026a8"],

Cell[BoxData["\<\"GeometryConst[LieBasis,J0,pm] creates the list \
geometry={metric,invmetric} of a constant geometry around J0. It works for \
both, bosonic and fermionic systems by choosing pm=+1 for bosons and pm=-1 \
for fermions.\"\>"], "Print", "PrintUsage",
 CellChangeTimes->{3.7779151394216833`*^9},
 CellTags->
  "Info443777918738-3288457",ExpressionUUID->"fae1a4e5-1ab6-4bf6-9d43-\
539b55465636"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Generating random Transformations", "Subchapter",
 CellChangeTimes->{{3.776080919352846*^9, 
  3.776080923545327*^9}},ExpressionUUID->"8bb597ae-dbe2-4d92-ba06-\
a824d453a0f4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "GORandomTransformation"}]], "Input",
 CellChangeTimes->{{3.776080925705645*^9, 3.7760809273465137`*^9}},
 CellLabel->"In[45]:=",ExpressionUUID->"6e4a5e18-6f51-460c-b018-e085dadff888"],

Cell[BoxData["\<\"GORandomTransformation[n,'Basis'] generates a random \
transformation in the Lie group with algebra 'Basis'\"\>"], "Print", \
"PrintUsage",
 CellChangeTimes->{3.77791513993565*^9},
 CellTags->
  "Info453777918739-3288457",ExpressionUUID->"4ba2aeb9-8a06-449d-b032-\
afeb52694ba0"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Tools for computational efficiency", "Subchapter",
 CellChangeTimes->{{3.7755346105294523`*^9, 
  3.775534614517097*^9}},ExpressionUUID->"7a409be7-d9db-4c00-9c9f-\
e9d7ac101fe5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "GOapproxExp"}]], "Input",
 CellChangeTimes->{{3.775535120298311*^9, 3.775535120533539*^9}},
 CellLabel->"In[46]:=",ExpressionUUID->"07ecb93c-fd00-4810-8845-bbbc978146a8"],

Cell[BoxData["\<\"GOapproxExp[\[Epsilon],K]=(1 + \[Epsilon]/2 K)/(1 - \
\[Epsilon]/2 K) approximates MatrixExponential[\[Epsilon]X]\"\>"], "Print", \
"PrintUsage",
 CellChangeTimes->{3.777915140330143*^9},
 CellTags->
  "Info463777918740-3288457",ExpressionUUID->"40dee86b-445f-4f59-887f-\
37d3ac1081aa"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "GOlogfunction"}]], "Input",
 CellChangeTimes->{{3.7755351251942863`*^9, 3.775535125377242*^9}},
 CellLabel->"In[47]:=",ExpressionUUID->"22058687-96c4-4b0e-8a1d-5c8ff4156833"],

Cell[BoxData["\<\"GOlogfunction[x] takes value 0 when x=0 and log[x] \
otherwise\"\>"], "Print", "PrintUsage",
 CellChangeTimes->{3.777915140711411*^9},
 CellTags->
  "Info473777918740-3288457",ExpressionUUID->"796d5f76-2414-4a81-b9a4-\
b38d4aab93de"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "GOConditionalLog"}]], "Input",
 CellChangeTimes->{{3.775535134639641*^9, 3.775535134958*^9}},
 CellLabel->"In[48]:=",ExpressionUUID->"f71e90ca-9fcf-47f9-88d6-81392ebb510c"],

Cell[BoxData["\<\"GOConditionalLog[x] calculates MatrixLog[x] by applying \
logfunction to the eigenvalues of x\"\>"], "Print", "PrintUsage",
 CellChangeTimes->{3.7779151410914097`*^9},
 CellTags->
  "Info483777918740-3288457",ExpressionUUID->"c63ef735-8a8f-4eb7-9d4c-\
9c974c16f2c6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "GOinvMSp"}]], "Input",
 CellChangeTimes->{{3.775535179288857*^9, 3.775535183415539*^9}},
 CellLabel->"In[49]:=",ExpressionUUID->"f1ee404d-bf8b-442d-8f19-db57962ced19"],

Cell[BoxData["\<\"GOinvMSp[m,'Mform'] inverts a symplectic matrix m in the \
basis Mform as \\!\\(\\*SuperscriptBox[\\(m\\), \
\\(-1\\)]\\)=-\[CapitalOmega]m\[CapitalOmega]\"\>"], "Print", "PrintUsage",
 CellChangeTimes->{3.777915141494836*^9},
 CellTags->
  "Info493777918741-3288457",ExpressionUUID->"1ced5c77-9fe4-40a1-9236-\
5671d580b113"]
}, Open  ]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Applications implemented in GaussianOptimization.m", "Chapter",
 CellChangeTimes->{{3.775539508107793*^9, 
  3.775539520639028*^9}},ExpressionUUID->"a026788d-5bde-4996-ac3b-\
830c34726a80"],

Cell[CellGroupData[{

Cell["Purifications and the standard form", "Subchapter",
 CellChangeTimes->{{3.7755388120088997`*^9, 
  3.7755388210042543`*^9}},ExpressionUUID->"e7e9e0c2-76ab-4630-af30-\
5ef358e63dee"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "GOExtractStdFormG"}]], "Input",
 CellChangeTimes->{{3.775539244174477*^9, 3.775539246941228*^9}, {
   3.7755393380160103`*^9, 3.7755393494289503`*^9}, 3.775658343807568*^9},
 CellLabel->"In[50]:=",ExpressionUUID->"006a30bb-2e81-43f7-97eb-6811b1af86c2"],

Cell[BoxData["\<\"{rlist,Tra}=GOExtractStdFormG[G]\\nReturns the parameters \
for constructing the standard form of G (list of the \
\\!\\(\\*SubscriptBox[\\(r\\), \\(i\\)]\\) and the transformation matrix Tra \
that puts G into standard form\"\>"], "Print", "PrintUsage",
 CellChangeTimes->{3.777915141834695*^9},
 CellTags->
  "Info503777918741-3288457",ExpressionUUID->"8380cda3-2fcf-4fb8-bc36-\
c5e3fca15596"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "GOExtractStdForm\[CapitalOmega]"}]], "Input",
 CellChangeTimes->{{3.7760806612302217`*^9, 3.77608066565512*^9}},
 CellLabel->"In[51]:=",ExpressionUUID->"816a1ac6-f058-403e-bae3-4805665683c9"],

Cell[BoxData["\<\"{rlist,Tra}=GOExtractStdForm\[CapitalOmega][\[CapitalOmega]]\
\\nReturns the parameters for constructing the standard form of \
\[CapitalOmega] (list of the \\!\\(\\*SubscriptBox[\\(r\\), \\(i\\)]\\) and \
the transformation matrix Tra that puts \[CapitalOmega] into standard \
form\"\>"], "Print", "PrintUsage",
 CellChangeTimes->{3.777915142404409*^9},
 CellTags->
  "Info513777918742-3288457",ExpressionUUID->"c61c1e8c-4fba-42b6-87ee-\
5d2b66f1da79"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "GOPurifyStandardGBoson"}]], "Input",
 CellChangeTimes->{{3.775658352077037*^9, 3.775658352210103*^9}},
 CellLabel->"In[52]:=",ExpressionUUID->"9809dab6-44d7-4a42-9fbd-25953cf921e7"],

Cell[BoxData["\<\"\\!\\(\\*SubscriptBox[\\(G\\), \
\\(sta\\)]\\)=GOPurifyStandardGBoson[rlist,N,'Gform']\\nConstructs the \
bosonic purified state convariance matrix in the basis Gform with N degrees \
of freedom in the ancillary\"\>"], "Print", "PrintUsage",
 CellChangeTimes->{3.777915143790653*^9},
 CellTags->
  "Info523777918742-3288457",ExpressionUUID->"965c40c0-1d6a-46e7-8458-\
ce5ce9e45c77"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "GOPurifyStandardJBoson"}]], "Input",
 CellChangeTimes->{{3.775658355517314*^9, 3.7756583556816273`*^9}},
 CellLabel->"In[53]:=",ExpressionUUID->"b7624d35-6743-4da2-b9f9-5341bf47b110"],

Cell[BoxData["\<\"\\!\\(\\*SubscriptBox[\\(J\\), \
\\(sta\\)]\\)=GOPurifyStandardJBoson[rlist,N,'Jform']\\nConstructs the \
bosonic purified state complex structure in the basis Jform with N degrees of \
freedom in the ancillary\"\>"], "Print", "PrintUsage",
 CellChangeTimes->{3.7779151442350483`*^9},
 CellTags->
  "Info533777918744-3288457",ExpressionUUID->"b72321aa-c58a-4cbf-8c80-\
f0a89642f97d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "GOPurifyStandard\[CapitalOmega]Fermion"}]], "Input",
 CellChangeTimes->{{3.775658359049837*^9, 3.7756583592218122`*^9}},
 CellLabel->"In[54]:=",ExpressionUUID->"dc55b802-2489-4180-8720-3ee379f887c1"],

Cell[BoxData["\<\"\\!\\(\\*SubscriptBox[\\(\[CapitalOmega]\\), \
\\(sta\\)]\\)=GOPurifyStandard\[CapitalOmega]Fermion[rlist,N,'\[CapitalOmega]\
form']\\nConstructs the fermionic purified state convariance matrix in the \
basis \[CapitalOmega]form with N degrees of freedom in the ancillary\"\>"], \
"Print", "PrintUsage",
 CellChangeTimes->{3.7779151445971003`*^9},
 CellTags->
  "Info543777918744-3288457",ExpressionUUID->"d94831b9-21d4-46d1-b2d6-\
770182c8b42e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "GOPurifyStandardJFermion"}]], "Input",
 CellChangeTimes->{{3.7756583627038097`*^9, 3.775658362841014*^9}},
 CellLabel->"In[55]:=",ExpressionUUID->"7037c296-34a6-41bb-96fc-2e5b71ea7f25"],

Cell[BoxData["\<\"\\!\\(\\*SubscriptBox[\\(J\\), \
\\(sta\\)]\\)=GOPurifyStandardJFermion[rlist,N,'Jform']\\nConstructs the \
fermionic purified state complex structure in the basis Jform with N degrees \
of freedom in the ancillary\"\>"], "Print", "PrintUsage",
 CellChangeTimes->{3.777915144968611*^9},
 CellTags->
  "Info553777918744-3288457",ExpressionUUID->"dc9a88ab-637d-4537-8c19-\
70d60aff7dc9"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Entanglement of Purification", "Subchapter",
 CellChangeTimes->{{3.775539547947517*^9, 
  3.775539551673254*^9}},ExpressionUUID->"976175d0-249c-498c-affb-\
e922c634d825"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "GORestrictionAA"}]], "Input",
 CellChangeTimes->{{3.775540315659233*^9, 3.775540320100053*^9}},
 CellLabel->"In[56]:=",ExpressionUUID->"8b91ca80-65f3-462b-b203-6fdb4b4d9b1b"],

Cell[BoxData["\<\"GORestrictionAA[{dimA1, dimB1, dimA2, dimB2}] generates the \
restriction function for use in calculating EoP for a system decomposed into \
degrees of freedom {dimA1, dimB1, dimA2, dimB2}\"\>"], "Print", "PrintUsage",
 CellChangeTimes->{3.777915145366514*^9},
 CellTags->
  "Info563777918745-3288457",ExpressionUUID->"fa2ac525-765a-4f82-9f13-\
ff187cbebcbc"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "GOEoPBos"}]], "Input",
 CellChangeTimes->{{3.775540323128602*^9, 3.775540325404187*^9}},
 CellLabel->"In[57]:=",ExpressionUUID->"7d01917d-f98c-4b22-a9c5-aae2a86b01dc"],

Cell[BoxData["\<\"GOEoPBos[Restriction] generates a function \
f[M,\\!\\(\\*SubscriptBox[\\(J\\), \\(0\\)]\\)] which calculates the bosonic \
EoP for the given restriction\"\>"], "Print", "PrintUsage",
 CellChangeTimes->{3.777915145733715*^9},
 CellTags->
  "Info573777918745-3288457",ExpressionUUID->"1cacbf58-0f73-40c5-b5da-\
0bb760131dc5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "GOEoPgradBos"}]], "Input",
 CellChangeTimes->{{3.7755403272405033`*^9, 3.775540331091704*^9}},
 CellLabel->"In[58]:=",ExpressionUUID->"c3c5ac76-d0a0-4e3f-b709-2a64f47b11d6"],

Cell[BoxData["\<\"GOEoPgradBos[Restriction] generates a function \
df[M,\\!\\(\\*SubscriptBox[\\(J\\), \
\\(0\\)]\\),K,\\!\\(\\*SuperscriptBox[\\(G\\), \\(-1\\)]\\)] which calculates \
the gradient of the bosonic EoP for the given restriction with respect to the \
Lie algebra basis K\"\>"], "Print", "PrintUsage",
 CellChangeTimes->{3.777915146151607*^9},
 CellTags->
  "Info583777918745-3288457",ExpressionUUID->"2897fdc2-b8c5-4afc-adde-\
1d99731853f4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "GOEoPFerm"}]], "Input",
 CellChangeTimes->{{3.775540332891409*^9, 3.775540335776544*^9}},
 CellLabel->"In[59]:=",ExpressionUUID->"23275913-2bf9-418c-972b-857ac88568ad"],

Cell[BoxData["\<\"GOEoPBos[Restriction] generates a function \
f[M,\\!\\(\\*SubscriptBox[\\(J\\), \\(0\\)]\\)] which calculates the \
fermionic EoP for the given restriction\"\>"], "Print", "PrintUsage",
 CellChangeTimes->{3.7779151465224457`*^9},
 CellTags->
  "Info593777918746-3288457",ExpressionUUID->"cf677789-60ff-4362-a577-\
ad6714a37130"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "GOEoPgradFerm"}]], "Input",
 CellChangeTimes->{{3.7755403378091793`*^9, 3.7755403413514442`*^9}},
 CellLabel->"In[60]:=",ExpressionUUID->"e415eed5-75c9-4f04-924a-9d07b80faad7"],

Cell[BoxData["\<\"GOEoPgradFerm[Restriction] generates a function df[M,\\!\\(\
\\*SubscriptBox[\\(J\\), \\(0\\)]\\),K,\\!\\(\\*SuperscriptBox[\\(G\\), \\(-1\
\\)]\\)] which calculates the gradient of the fermionic EoP for the given \
restriction with respect to the Lie algebra basis K\"\>"], "Print", \
"PrintUsage",
 CellChangeTimes->{3.77791514690723*^9},
 CellTags->
  "Info603777918746-3288457",ExpressionUUID->"78cba457-a632-4296-9484-\
cebcea28e294"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Complexity of Purification", "Subchapter",
 CellChangeTimes->{{3.7755404798309193`*^9, 
  3.775540484406911*^9}},ExpressionUUID->"e7f03043-79f2-4b6a-b6d5-\
51e2a1e71481"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "GOCoPBos"}]], "Input",
 CellChangeTimes->{{3.77554074489758*^9, 3.7755407485866613`*^9}},
 CellLabel->"In[61]:=",ExpressionUUID->"2c7ae451-e62f-486c-a8ca-61a71bf16055"],

Cell[BoxData["\<\"GOCoPBos[\\!\\(\\*SubscriptBox[\\(J\\),\\(T\\)]\\)] \
generates a function f[M,\\!\\(\\*SubscriptBox[\\(J\\), \\(R0\\)]\\)] which \
calculates the bosonic CoP with respect to the given target state \
\\!\\(\\*SubscriptBox[\\(J\\), \\(T\\)]\\)\"\>"], "Print", "PrintUsage",
 CellChangeTimes->{3.777915147261845*^9},
 CellTags->
  "Info613777918747-3288457",ExpressionUUID->"a8b6a504-11ab-4494-a380-\
c45d3be5f7a7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "GOCoPgradBos"}]], "Input",
 CellChangeTimes->{{3.775540750454082*^9, 3.775540755621997*^9}},
 CellLabel->"In[62]:=",ExpressionUUID->"451d6d65-a365-409d-8e8c-fb3b32371224"],

Cell[BoxData["\<\"GOCoPBos[\\!\\(\\*SubscriptBox[\\(J\\), \\(T\\)]\\)] \
generates a function df[M,\\!\\(\\*SubscriptBox[\\(J\\), \
\\(R0\\)]\\),K,\\!\\(\\*SuperscriptBox[\\(G\\), \\(-1\\)]\\)] which \
calculates the gradient of the bosonic CoP with respect to the given target \
state \\!\\(\\*SubscriptBox[\\(J\\), \\(T\\)]\\) and the Lie algebra basis \
K\"\>"], "Print", "PrintUsage",
 CellChangeTimes->{3.777915147662422*^9},
 CellTags->
  "Info623777918747-3288457",ExpressionUUID->"5f31b994-8f58-4b99-8f7d-\
10bd32daddc8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "GOCoPFerm"}]], "Input",
 CellChangeTimes->{{3.776082792720413*^9, 3.77608279646294*^9}},
 CellLabel->"In[63]:=",ExpressionUUID->"192738c1-9cc3-467b-96e6-d68a5758990a"],

Cell[BoxData["\<\"GOCoPFerm[\\!\\(\\*SubscriptBox[\\(J\\),\\(T\\)]\\)] \
generates a function f[M,\\!\\(\\*SubscriptBox[\\(J\\), \\(R0\\)]\\)] which \
calculates the fermionic CoP with respect to the given target state \
\\!\\(\\*SubscriptBox[\\(J\\), \\(T\\)]\\)\"\>"], "Print", "PrintUsage",
 CellChangeTimes->{3.777915148019081*^9},
 CellTags->
  "Info633777918747-3288457",ExpressionUUID->"d9fa322e-884d-489d-917f-\
36759347fb20"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "GOCoPgradFerm"}]], "Input",
 CellChangeTimes->{{3.7760827983904343`*^9, 3.77608280323932*^9}},
 CellLabel->"In[64]:=",ExpressionUUID->"5766ee4f-44ba-4800-babc-a01ef24d3cad"],

Cell[BoxData["\<\"GOCoPgradFerm[\\!\\(\\*SubscriptBox[\\(J\\), \\(T\\)]\\)] \
generates a function df[M,\\!\\(\\*SubscriptBox[\\(J\\), \
\\(R0\\)]\\),K,\\!\\(\\*SuperscriptBox[\\(G\\), \\(-1\\)]\\)] which \
calculates the gradient of the fermionic CoP with respect to the given target \
state \\!\\(\\*SubscriptBox[\\(J\\), \\(T\\)]\\) and the Lie algebra basis \
K\"\>"], "Print", "PrintUsage",
 CellChangeTimes->{3.777915148373616*^9},
 CellTags->
  "Info643777918748-3288457",ExpressionUUID->"4d66dce9-60a4-43fc-9f11-\
93aeb2bf2b5d"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Energy of quadratic Hamiltonians", "Subchapter",
 CellChangeTimes->{{3.775540514862837*^9, 
  3.775540520295926*^9}},ExpressionUUID->"de41f0a6-dc69-4ce5-92b4-\
b8f7b11d947b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "GOenergyBos"}]], "Input",
 CellChangeTimes->{{3.7755411032449217`*^9, 3.775541107468772*^9}},
 CellLabel->"In[65]:=",ExpressionUUID->"4a96e98a-0ee2-4f83-b8bc-2db83b5048ba"],

Cell[BoxData["\<\"GOenergyBos[h] generates an energy function \
f[M,\\!\\(\\*SubscriptBox[\\(J\\), \\(0\\)]\\)] for a bosonic quadratic \
Hamiltonian H=\\!\\(\\*SubscriptBox[\\(h\\), \
\\(ab\\)]\\)\\!\\(\\*SuperscriptBox[\\(\[Xi]\\), \
\\(a\\)]\\)\\!\\(\\*SuperscriptBox[\\(\[Xi]\\), \\(b\\)]\\)\"\>"], "Print", \
"PrintUsage",
 CellChangeTimes->{3.777915148744647*^9},
 CellTags->
  "Info653777918748-3288457",ExpressionUUID->"3d359591-629b-40fc-a8b8-\
894163ee5ad5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "GOenergygradBos"}]], "Input",
 CellChangeTimes->{{3.775541109334613*^9, 3.775541120544083*^9}},
 CellLabel->"In[66]:=",ExpressionUUID->"85f99ef3-1f17-4e13-bcbb-528fed413d78"],

Cell[BoxData["\<\"GOenergygradBos[h] generates an energy gradient function \
df[M,\\!\\(\\*SubscriptBox[\\(J\\), \\(0\\)]\\),K] for a bosonic quadratic \
Hamiltonian H=\\!\\(\\*SubscriptBox[\\(h\\), \
\\(ab\\)]\\)\\!\\(\\*SuperscriptBox[\\(\[Xi]\\), \
\\(a\\)]\\)\\!\\(\\*SuperscriptBox[\\(\[Xi]\\), \\(b\\)]\\) with respect to \
the Lie algebra basis K\"\>"], "Print", "PrintUsage",
 CellChangeTimes->{3.777915149110238*^9},
 CellTags->
  "Info663777918748-3288457",ExpressionUUID->"a0a2cb6e-86f7-47b2-a613-\
5344d37816c1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "GOenergyFerm"}]], "Input",
 CellChangeTimes->{{3.7755411032449217`*^9, 3.775541127719974*^9}},
 CellLabel->"In[67]:=",ExpressionUUID->"acdb5686-2e73-4a6b-ab89-eb0048958f70"],

Cell[BoxData["\<\"GOenergyFerm[h] generates an energy function \
f[M,\\!\\(\\*SubscriptBox[\\(J\\), \\(0\\)]\\)] for a fermionic quadratic \
Hamiltonian H=\\!\\(\\*SubscriptBox[\\(h\\), \
\\(ab\\)]\\)\\!\\(\\*SuperscriptBox[\\(\[Xi]\\), \
\\(a\\)]\\)\\!\\(\\*SuperscriptBox[\\(\[Xi]\\), \\(b\\)]\\)\"\>"], "Print", \
"PrintUsage",
 CellChangeTimes->{3.777915149457519*^9},
 CellTags->
  "Info673777918749-3288457",ExpressionUUID->"111c528b-07bf-463b-84b4-\
298323f3607f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "GOenergygradFerm"}]], "Input",
 CellChangeTimes->{{3.775541109334613*^9, 3.775541129481826*^9}},
 CellLabel->"In[68]:=",ExpressionUUID->"58244920-8464-4163-8f60-272d5f2835b3"],

Cell[BoxData["\<\"GOenergygradBos[h] generates an energy gradient function \
df[M,\\!\\(\\*SubscriptBox[\\(J\\), \\(0\\)]\\),K] for a fermionic quadratic \
Hamiltonian H=\\!\\(\\*SubscriptBox[\\(h\\), \
\\(ab\\)]\\)\\!\\(\\*SuperscriptBox[\\(\[Xi]\\), \
\\(a\\)]\\)\\!\\(\\*SuperscriptBox[\\(\[Xi]\\), \\(b\\)]\\) with respect to \
the Lie algebra basis K\"\>"], "Print", "PrintUsage",
 CellChangeTimes->{3.77791514981876*^9},
 CellTags->
  "Info683777918749-3288457",ExpressionUUID->"2f5934de-4196-433f-92c0-\
666647a2b797"]
}, Open  ]]
}, Closed]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Selected examples: EoP and CoP", "Title",
 CellChangeTimes->{{3.775539576630558*^9, 3.775539581512989*^9}, {
  3.775722619737546*^9, 3.775722626721094*^9}, {3.7812861975777397`*^9, 
  3.781286198023595*^9}},ExpressionUUID->"2476762e-e7ac-4684-8f66-\
93120ddc5dcc"],

Cell[CellGroupData[{

Cell["\<\
EXECUTE FIRST: Ground state covariances matrices of Klein-Gordon field and XY \
model\
\>", "Section",
 CellChangeTimes->{{3.775541190332918*^9, 3.775541197720715*^9}, {
  3.7777401473964157`*^9, 3.777740160905314*^9}, {3.777822842885594*^9, 
  3.7778228753239374`*^9}, {3.777889293954215*^9, 3.777889304905916*^9}, {
  3.7778893713114758`*^9, 
  3.777889390291749*^9}},ExpressionUUID->"fc3d049a-6e7a-4309-8051-\
35f524e921f9"],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Covariance matrix of ground state of the discretized \
Klein-Gordon field",
 FontWeight->"Bold",
 FontSlant->"Italic"]], "Subsubsection",
 CellChangeTimes->{{3.775541412824267*^9, 3.7755416727390947`*^9}, {
  3.7755421075764008`*^9, 3.775542108507226*^9}, {3.77572309702594*^9, 
  3.775723107081567*^9}, {3.7760828975986233`*^9, 3.7760829005628567`*^9}, {
  3.777889311762621*^9, 3.777889354425605*^9}},
 Background->GrayLevel[
  0.85],ExpressionUUID->"94fa5c14-18c4-4730-a620-90770ca88994"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"KGft", "[", 
    RowBox[{"{", 
     RowBox[{"L_", ",", "l_", ",", "m_"}], "}"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"KGft", "[", 
     RowBox[{"{", 
      RowBox[{"L", ",", "l", ",", "m"}], "}"}], "]"}], "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"Fourier", "[", 
        RowBox[{"Table", "[", 
         RowBox[{
          SqrtBox[
           FractionBox[
            RowBox[{
             SuperscriptBox["m", "2"], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                FractionBox["2", "l"], 
                RowBox[{"Sin", "[", 
                 FractionBox[
                  RowBox[{"\[Pi]", " ", "k"}], "L"], "]"}]}], ")"}], "2"]}], 
            "L"]], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "0", ",", 
            RowBox[{"L", "-", "1"}]}], "}"}]}], "]"}], "]"}], "//", "Re"}], 
      ",", 
      RowBox[{
       RowBox[{"Fourier", "[", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"1", "/", 
           SqrtBox[
            RowBox[{"L", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["m", "2"], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  FractionBox["2", "l"], 
                  RowBox[{"Sin", "[", 
                   FractionBox[
                    RowBox[{"\[Pi]", " ", "k"}], "L"], "]"}]}], ")"}], "2"]}],
               ")"}]}]]}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "0", ",", 
            RowBox[{"L", "-", "1"}]}], "}"}]}], "]"}], "]"}], "//", "Re"}]}], 
     "}"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"KGb", "[", "var_", "]"}], ":=", 
   RowBox[{
    RowBox[{"KGb", "[", "var", "]"}], "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"ToeplitzMatrix", "[", 
       RowBox[{
        RowBox[{"KGft", "[", "var", "]"}], "\[LeftDoubleBracket]", "1", 
        "\[RightDoubleBracket]"}], "]"}], ",", 
      RowBox[{"ToeplitzMatrix", "[", 
       RowBox[{
        RowBox[{"KGft", "[", "var", "]"}], "\[LeftDoubleBracket]", "2", 
        "\[RightDoubleBracket]"}], "]"}]}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"KGcm", "[", "var_", "]"}], ":=", 
    RowBox[{
     RowBox[{"KGcm", "[", "var", "]"}], "=", 
     RowBox[{"ArrayFlatten", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"KGb", "[", "var", "]"}], "\[LeftDoubleBracket]", "1", 
           "\[RightDoubleBracket]"}], ",", "0."}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0.", ",", 
          RowBox[{
           RowBox[{"KGb", "[", "var", "]"}], "\[LeftDoubleBracket]", "2", 
           "\[RightDoubleBracket]"}]}], "}"}]}], "}"}], "]"}]}]}], ";"}], 
  RowBox[{"(*", " ", 
   RowBox[{"in", " ", "qqpp", " ", "basis"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"KGcmRes", "[", 
   RowBox[{"Llm_", ",", 
    RowBox[{"{", 
     RowBox[{"dimA_", ",", "dimB_", ",", "d_"}], "}"}]}], "]"}], ":=", 
  RowBox[{
   RowBox[{"KGcmRes", "[", 
    RowBox[{"Llm", ",", 
     RowBox[{"{", 
      RowBox[{"dimA", ",", "dimB", ",", "d"}], "}"}]}], "]"}], "=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "ind", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"ind", "=", 
       RowBox[{"Join", "[", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{"i", ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "dimA"}], "}"}]}], "]"}], ",", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"i", "+", "dimA", "+", "d"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "dimB"}], "}"}]}], "]"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"GOqpqpFROMqqpp", "[", 
        RowBox[{"dimA", "+", "dimB"}], "]"}], ".", 
       RowBox[{"ArrayFlatten", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"KGb", "[", "Llm", "]"}], "\[LeftDoubleBracket]", 
             RowBox[{"1", ",", "ind", ",", "ind"}], "\[RightDoubleBracket]"}],
             ",", "0."}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0.", ",", 
            RowBox[{
             RowBox[{"KGb", "[", "Llm", "]"}], "\[LeftDoubleBracket]", 
             RowBox[{"2", ",", "ind", ",", "ind"}], 
             "\[RightDoubleBracket]"}]}], "}"}]}], "}"}], "]"}], ".", 
       RowBox[{"Transpose", "[", 
        RowBox[{"GOqpqpFROMqqpp", "[", 
         RowBox[{"dimA", "+", "dimB"}], "]"}], "]"}]}]}]}], 
    "\[IndentingNewLine]", "]"}], 
   RowBox[{"(*", " ", 
    RowBox[{"in", " ", "qpqp", " ", "basis"}], " ", "*)"}]}]}]}], "Input",
 CellChangeTimes->{{3.7778740390056553`*^9, 3.777874176829404*^9}, {
  3.777874285599542*^9, 3.7778742859257174`*^9}, {3.7778746468247843`*^9, 
  3.7778747884028196`*^9}, {3.7778755668155146`*^9, 3.7778755712576685`*^9}, {
  3.7778756333287635`*^9, 3.7778756336459413`*^9}, {3.777875683859702*^9, 
  3.7778756870282683`*^9}, {3.7778757243598995`*^9, 3.777875733541355*^9}, {
  3.7778757723088956`*^9, 3.777875773477796*^9}, {3.7778896031747894`*^9, 
  3.7778896084636197`*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"fb7ca84e-f314-43b7-adf4-cff4a5e5e747"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"KGcmRes", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1000", ",", 
     RowBox[{"1", "/", "1000"}], ",", 
     RowBox[{"1", "/", "1000"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "0"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8069247976428595`*^9, 3.806924810783331*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"fcd729ba-cac7-4358-9e73-324bf0d9ffef"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1273.2384985385588`", ",", "0.`", ",", 
     RowBox[{"-", "424.4142277773771`"}], ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.`", ",", "1.0022387969612343`", ",", "0.`", ",", 
     "1.001602177712466`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "424.4142277773771`"}], ",", "0.`", ",", 
     "1273.2384985385588`", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.`", ",", "1.001602177712466`", ",", "0.`", ",", 
     "1.0022387969612343`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.8069248118383245`*^9, 3.809947809397544*^9, 
  3.809948302145838*^9},
 CellLabel->"Out[7]=",ExpressionUUID->"b24bdd41-3778-4b74-a57f-374b483d1713"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["Covariance matrix of ground state of the XY model (even part of \
Hamiltonian ",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 Cell[BoxData[
  FormBox[
   SuperscriptBox["H", "+"], TraditionalForm]],ExpressionUUID->
  "351b3734-50e1-467e-9d51-fb173397092f"],
 ")"
}], "Subsubsection",
 CellChangeTimes->{{3.775541412824267*^9, 3.7755416727390947`*^9}, {
  3.7755421075764008`*^9, 3.775542108507226*^9}, {3.77572309702594*^9, 
  3.775723107081567*^9}, {3.7760828975986233`*^9, 3.7760829005628567`*^9}, {
  3.777889311762621*^9, 3.7778893565160174`*^9}, {3.7911977865787086`*^9, 
  3.791197801037229*^9}},
 Background->GrayLevel[
  0.85],ExpressionUUID->"dcef1e44-2bc6-4555-9e45-cac65424abe2"],

Cell[BoxData[{
 RowBox[{"Clear", "[", 
  RowBox[{"XYft", ",", "XYcm", ",", "XYcmRes"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"XYft", "[", 
    RowBox[{"{", 
     RowBox[{"L_", ",", "J_", ",", "h_", ",", "\[Gamma]_"}], "}"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"XYft", "[", 
     RowBox[{"{", 
      RowBox[{"L", ",", "J", ",", "h", ",", "\[Gamma]"}], "}"}], "]"}], "=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "\[Epsilon]", ",", "a", ",", "b", ",", "u", ",", "v", ",", "cor", ",", 
        "part1", ",", "part2"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"u", "[", "0", "]"}], "=", "0"}], ";", 
       RowBox[{
        RowBox[{"v", "[", "0", "]"}], "=", "\[ImaginaryI]"}], ";", 
       RowBox[{
        RowBox[{"u", "[", "\[Pi]", "]"}], "=", "1"}], ";", 
       RowBox[{
        RowBox[{"v", "[", "\[Pi]", "]"}], "=", "0"}], ";", " ", 
       RowBox[{"(*", " ", 
        RowBox[{
         RowBox[{
         "This", " ", "is", " ", "no", " ", "really", " ", "needed", " ", 
          "for", " ", "even", " ", "number", " ", "of", " ", "excitations"}], 
         ",", " ", 
         RowBox[{"but", " ", "would", " ", "be", " ", "relevant"}], ",", " ", 
         RowBox[{
         "if", " ", "we", " ", "were", " ", "to", " ", "construct", " ", 
          "eigenstates", " ", "with", " ", "odd", " ", "number", " ", "of", 
          " ", 
          RowBox[{"excitations", "!"}]}]}], " ", "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"\[Epsilon]", "[", "k_", "]"}], ":=", 
        RowBox[{
         RowBox[{"\[Epsilon]", "[", "k", "]"}], "=", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["h", "2"], "+", 
           RowBox[{"2", "h", " ", "J", " ", 
            RowBox[{"Cos", "[", "k", "]"}]}], "+", 
           SuperscriptBox["J", "2"], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["\[Gamma]", "2"], "-", "1"}], ")"}], 
            SuperscriptBox["J", "2"], 
            SuperscriptBox[
             RowBox[{"Sin", "[", "k", "]"}], "2"]}]}]]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"a", "[", "k_", "]"}], ":=", 
        RowBox[{
         RowBox[{"a", "[", "k", "]"}], "=", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "J"}], " ", 
           RowBox[{"Cos", "[", "k", "]"}]}], "-", "h"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"b", "[", "k_", "]"}], ":=", 
        RowBox[{
         RowBox[{"b", "[", "k", "]"}], "=", 
         RowBox[{"\[Gamma]", " ", "J", " ", 
          RowBox[{"Sin", "[", "k", "]"}]}]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"u", "[", "k_", "]"}], ":=", 
        RowBox[{
         RowBox[{"u", "[", "k", "]"}], "=", 
         FractionBox[
          RowBox[{
           RowBox[{"\[Epsilon]", "[", "k", "]"}], "+", 
           RowBox[{"a", "[", "k", "]"}]}], 
          SqrtBox[
           RowBox[{"2", 
            RowBox[{"\[Epsilon]", "[", "k", "]"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[Epsilon]", "[", "k", "]"}], "+", 
              RowBox[{"a", "[", "k", "]"}]}], ")"}]}]]]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"v", "[", "k_", "]"}], ":=", 
        RowBox[{
         RowBox[{"v", "[", "k", "]"}], "=", 
         FractionBox[
          RowBox[{"\[ImaginaryI]", " ", 
           RowBox[{"b", "[", "k", "]"}]}], 
          SqrtBox[
           RowBox[{"2", 
            RowBox[{"\[Epsilon]", "[", "k", "]"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[Epsilon]", "[", "k", "]"}], "+", 
              RowBox[{"a", "[", "k", "]"}]}], ")"}]}]]]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"cor", "=", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", "\[Pi]", " ", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"x", "+", "1"}], ")"}], "/", "L"}]}]], ",", 
           RowBox[{"{", 
            RowBox[{"x", ",", "0", ",", 
             RowBox[{"L", "-", "1"}]}], "}"}]}], "]"}], "//", "N"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"part1", "=", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{
                FractionBox["1", 
                 SqrtBox["L"]], 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"Abs", "[", 
                    RowBox[{"v", "[", 
                    FractionBox[
                    RowBox[{
                    RowBox[{"2", "\[Pi]", " ", "k"}], "+", "\[Pi]"}], "L"], 
                    "]"}], "]"}], "2"], "-", 
                   SuperscriptBox[
                    RowBox[{"Abs", "[", 
                    RowBox[{"u", "[", 
                    FractionBox[
                    RowBox[{
                    RowBox[{"2", "\[Pi]", " ", "k"}], "+", "\[Pi]"}], "L"], 
                    "]"}], "]"}], "2"]}], "//", "N"}], ")"}], 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"\[ImaginaryI]", " ", "2", "\[Pi]", " ", 
                  RowBox[{"k", "/", "L"}]}]]}], ",", 
               RowBox[{"{", 
                RowBox[{"k", ",", "0", ",", 
                 RowBox[{"L", "-", "1"}]}], "}"}]}], "]"}], "//", "Fourier"}],
             ")"}], "*", "cor"}], ")"}], "//", "Re"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"part2", "=", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Table", "[", 
               RowBox[{
                RowBox[{
                 FractionBox["1", 
                  SqrtBox["L"]], "2", 
                 RowBox[{"Im", "[", 
                  RowBox[{
                   RowBox[{"v", "[", 
                    FractionBox[
                    RowBox[{
                    RowBox[{"2", "\[Pi]", " ", "k"}], "+", "\[Pi]"}], "L"], 
                    "]"}], 
                   RowBox[{"u", "[", 
                    FractionBox[
                    RowBox[{
                    RowBox[{"2", "\[Pi]", " ", "k"}], "+", "\[Pi]"}], "L"], 
                    "]"}]}], "]"}], 
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{"\[ImaginaryI]", " ", "2", "\[Pi]", " ", 
                   RowBox[{"k", "/", "L"}]}]]}], ",", 
                RowBox[{"{", 
                 RowBox[{"k", ",", "0", ",", 
                  RowBox[{"L", "-", "1"}]}], "}"}]}], "]"}], "//", 
              "Fourier"}], ")"}], "*", "cor"}], ")"}], "//", "Im"}], ")"}]}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"part1", "+", "part2"}]}]}], "]"}]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"XYcm", "[", "var_", "]"}], ":=", 
   RowBox[{
    RowBox[{"XYcm", "[", "var", "]"}], "=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"L", ",", "ft", ",", "\[CapitalOmega]Block"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"L", "=", 
        RowBox[{
        "var", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"ft", "=", 
        RowBox[{"XYft", "[", "var", "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"\[CapitalOmega]Block", "=", 
        RowBox[{"ToeplitzMatrix", "[", 
         RowBox[{
          RowBox[{"ReplacePart", "[", 
           RowBox[{
            RowBox[{"RotateRight", "[", 
             RowBox[{"ft", ",", "1"}], "]"}], ",", 
            RowBox[{"1", "\[Rule]", 
             RowBox[{"-", 
              RowBox[{"Last", "[", "ft", "]"}]}]}]}], "]"}], ",", 
          RowBox[{"-", 
           RowBox[{"Reverse", "[", "ft", "]"}]}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"ArrayFlatten", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0.", ",", "\[CapitalOmega]Block"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"Transpose", "[", "\[CapitalOmega]Block", "]"}]}], ",", 
            "0."}], "}"}]}], "}"}], "]"}]}]}], "\[IndentingNewLine]", 
     "]"}]}]}], 
  RowBox[{"(*", " ", 
   RowBox[{"in", " ", "qqpp", " ", "basis"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"XYcmRes", "[", 
   RowBox[{"var_", ",", 
    RowBox[{"{", 
     RowBox[{"dimA_", ",", "dimB_", ",", "d_"}], "}"}]}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"L", ",", "ind", ",", "\[CapitalOmega]Res"}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"L", "=", 
      RowBox[{"var", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}],
      ";", "\[IndentingNewLine]", 
     RowBox[{"ind", "=", 
      RowBox[{"Join", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{"i", ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "dimA"}], "}"}]}], "]"}], ",", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"i", "+", "dimA", "+", "d"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "dimB"}], "}"}]}], "]"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"\[CapitalOmega]Res", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Mod", "[", 
            RowBox[{
             RowBox[{"j", "-", "l"}], ",", "L"}], "]"}], "\[Equal]", "0"}], 
          ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Reverse", "[", 
             RowBox[{"XYft", "[", "var", "]"}], "]"}], "\[LeftDoubleBracket]",
             "1", "\[RightDoubleBracket]"}]}], ",", 
          RowBox[{
           RowBox[{"Sign", "[", 
            RowBox[{"j", "-", "l"}], "]"}], 
           RowBox[{
            RowBox[{"XYft", "[", "var", "]"}], "\[LeftDoubleBracket]", 
            RowBox[{"Mod", "[", 
             RowBox[{
              RowBox[{"j", "-", "l"}], ",", "L"}], "]"}], 
            "\[RightDoubleBracket]"}]}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "ind"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"l", ",", "ind"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"GOqpqpFROMqqpp", "[", 
       RowBox[{"dimA", "+", "dimB"}], "]"}], ".", 
      RowBox[{"ArrayFlatten", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0.", ",", "\[CapitalOmega]Res"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Transpose", "[", "\[CapitalOmega]Res", "]"}]}], ",", 
           "0."}], "}"}]}], "}"}], "]"}], ".", 
      RowBox[{"Transpose", "[", 
       RowBox[{"GOqpqpFROMqqpp", "[", 
        RowBox[{"dimA", "+", "dimB"}], "]"}], "]"}]}]}]}], 
   "\[IndentingNewLine]", "]"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"in", " ", "qpqp", " ", "basis"}], " ", "*)"}]}]}], "Input",
 CellChangeTimes->{{3.7778306242748194`*^9, 3.777830671242294*^9}, {
   3.7778844773798685`*^9, 3.7778845185647964`*^9}, {3.777884581277189*^9, 
   3.777884733590116*^9}, {3.777884817125902*^9, 3.7778848230959053`*^9}, {
   3.7778871785506716`*^9, 3.7778873413057456`*^9}, {3.777887398262534*^9, 
   3.7778874305562153`*^9}, {3.777887497773574*^9, 3.7778875196899557`*^9}, {
   3.7778886702906265`*^9, 3.777888787640993*^9}, {3.7778888563423448`*^9, 
   3.7778888572639155`*^9}, {3.7778891431915445`*^9, 3.777889147931881*^9}, {
   3.777889179943227*^9, 3.7778891802334566`*^9}, {3.777889559336913*^9, 
   3.777889594827106*^9}, {3.7778903972416945`*^9, 3.777890400908961*^9}, {
   3.7778935874926777`*^9, 3.777893587860578*^9}, {3.77789397909623*^9, 
   3.7778941410689845`*^9}, {3.7778949810140963`*^9, 3.777894997583102*^9}, {
   3.777895044973511*^9, 3.7778950502038717`*^9}, {3.7778957457413287`*^9, 
   3.7778957473026175`*^9}, {3.777895784341517*^9, 3.777895817876625*^9}, {
   3.7778958561896152`*^9, 3.7778958568814325`*^9}, {3.7778959007571826`*^9, 
   3.7778959011058364`*^9}, {3.777896056334016*^9, 3.777896081908968*^9}, {
   3.7778961142733784`*^9, 3.7778961448188753`*^9}, {3.7778964307928123`*^9, 
   3.7778964617777405`*^9}, {3.777896512484344*^9, 3.777896548110276*^9}, {
   3.777896616818779*^9, 3.7778966201634607`*^9}, {3.777896664018718*^9, 
   3.7778966760630817`*^9}, {3.7778967825309186`*^9, 3.777896786448661*^9}, {
   3.777897007302984*^9, 3.777897013272197*^9}, {3.7778972502248464`*^9, 
   3.7778972823892097`*^9}, 3.7778974395414486`*^9, {3.7778975166273108`*^9, 
   3.7778975215753436`*^9}, {3.7778975958580647`*^9, 
   3.7778976021861415`*^9}, {3.7778977614194927`*^9, 
   3.7778977881682987`*^9}, {3.7778979453635373`*^9, 
   3.7778979631471605`*^9}, {3.777898056761818*^9, 3.777898072045698*^9}, {
   3.7778981136805787`*^9, 3.777898117046556*^9}, 3.7812844571884165`*^9, {
   3.7812855382155495`*^9, 3.7812856061735396`*^9}, {3.781285844056486*^9, 
   3.781285865809249*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"aa687e88-6a99-467d-82b2-437d739481f3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"XYcm", "[", 
    RowBox[{"{", 
     RowBox[{"10", ",", "1", ",", "1", ",", "1"}], "}"}], "]"}], "//", 
   "Chop"}], "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.798440810940421*^9, 3.7984408526315355`*^9}, {
  3.798440895366663*^9, 3.7984408995072117`*^9}, {3.7984418191381187`*^9, 
  3.7984418403560905`*^9}, {3.798442176344121*^9, 3.798442177001378*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"20dd2a36-5905-400b-b384-a9e045d1f77a"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0.6392453221499659`", 
      RowBox[{"-", "0.22026892645852672`"}], "0.14142135623730945`", 
      RowBox[{"-", "0.1122326237634361`"}], "0.10124651257880016`", 
      RowBox[{"-", "0.10124651257880021`"}], "0.11223262376343604`", 
      RowBox[{"-", "0.14142135623730948`"}], "0.22026892645852672`", 
      RowBox[{"-", "0.6392453221499661`"}]},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0.6392453221499661`",
       "0.6392453221499659`", 
      RowBox[{"-", "0.22026892645852672`"}], "0.14142135623730945`", 
      RowBox[{"-", "0.1122326237634361`"}], "0.10124651257880016`", 
      RowBox[{"-", "0.10124651257880021`"}], "0.11223262376343604`", 
      RowBox[{"-", "0.14142135623730948`"}], "0.22026892645852672`"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", "0.22026892645852672`"}], "0.6392453221499661`", 
      "0.6392453221499659`", 
      RowBox[{"-", "0.22026892645852672`"}], "0.14142135623730945`", 
      RowBox[{"-", "0.1122326237634361`"}], "0.10124651257880016`", 
      RowBox[{"-", "0.10124651257880021`"}], "0.11223262376343604`", 
      RowBox[{"-", "0.14142135623730948`"}]},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0.14142135623730948`", 
      RowBox[{"-", "0.22026892645852672`"}], "0.6392453221499661`", 
      "0.6392453221499659`", 
      RowBox[{"-", "0.22026892645852672`"}], "0.14142135623730945`", 
      RowBox[{"-", "0.1122326237634361`"}], "0.10124651257880016`", 
      RowBox[{"-", "0.10124651257880021`"}], "0.11223262376343604`"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", "0.11223262376343604`"}], "0.14142135623730948`", 
      RowBox[{"-", "0.22026892645852672`"}], "0.6392453221499661`", 
      "0.6392453221499659`", 
      RowBox[{"-", "0.22026892645852672`"}], "0.14142135623730945`", 
      RowBox[{"-", "0.1122326237634361`"}], "0.10124651257880016`", 
      RowBox[{"-", "0.10124651257880021`"}]},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0.10124651257880021`", 
      RowBox[{"-", "0.11223262376343604`"}], "0.14142135623730948`", 
      RowBox[{"-", "0.22026892645852672`"}], "0.6392453221499661`", 
      "0.6392453221499659`", 
      RowBox[{"-", "0.22026892645852672`"}], "0.14142135623730945`", 
      RowBox[{"-", "0.1122326237634361`"}], "0.10124651257880016`"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", "0.10124651257880016`"}], "0.10124651257880021`", 
      RowBox[{"-", "0.11223262376343604`"}], "0.14142135623730948`", 
      RowBox[{"-", "0.22026892645852672`"}], "0.6392453221499661`", 
      "0.6392453221499659`", 
      RowBox[{"-", "0.22026892645852672`"}], "0.14142135623730945`", 
      RowBox[{"-", "0.1122326237634361`"}]},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0.1122326237634361`", 
      RowBox[{"-", "0.10124651257880016`"}], "0.10124651257880021`", 
      RowBox[{"-", "0.11223262376343604`"}], "0.14142135623730948`", 
      RowBox[{"-", "0.22026892645852672`"}], "0.6392453221499661`", 
      "0.6392453221499659`", 
      RowBox[{"-", "0.22026892645852672`"}], "0.14142135623730945`"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", "0.14142135623730945`"}], "0.1122326237634361`", 
      RowBox[{"-", "0.10124651257880016`"}], "0.10124651257880021`", 
      RowBox[{"-", "0.11223262376343604`"}], "0.14142135623730948`", 
      RowBox[{"-", "0.22026892645852672`"}], "0.6392453221499661`", 
      "0.6392453221499659`", 
      RowBox[{"-", "0.22026892645852672`"}]},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0.22026892645852672`", 
      RowBox[{"-", "0.14142135623730945`"}], "0.1122326237634361`", 
      RowBox[{"-", "0.10124651257880016`"}], "0.10124651257880021`", 
      RowBox[{"-", "0.11223262376343604`"}], "0.14142135623730948`", 
      RowBox[{"-", "0.22026892645852672`"}], "0.6392453221499661`", 
      "0.6392453221499659`"},
     {
      RowBox[{"-", "0.6392453221499659`"}], 
      RowBox[{"-", "0.6392453221499661`"}], "0.22026892645852672`", 
      RowBox[{"-", "0.14142135623730948`"}], "0.11223262376343604`", 
      RowBox[{"-", "0.10124651257880021`"}], "0.10124651257880016`", 
      RowBox[{"-", "0.1122326237634361`"}], "0.14142135623730945`", 
      RowBox[{"-", "0.22026892645852672`"}], "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {"0.22026892645852672`", 
      RowBox[{"-", "0.6392453221499659`"}], 
      RowBox[{"-", "0.6392453221499661`"}], "0.22026892645852672`", 
      RowBox[{"-", "0.14142135623730948`"}], "0.11223262376343604`", 
      RowBox[{"-", "0.10124651257880021`"}], "0.10124651257880016`", 
      RowBox[{"-", "0.1122326237634361`"}], "0.14142135623730945`", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0"},
     {
      RowBox[{"-", "0.14142135623730945`"}], "0.22026892645852672`", 
      RowBox[{"-", "0.6392453221499659`"}], 
      RowBox[{"-", "0.6392453221499661`"}], "0.22026892645852672`", 
      RowBox[{"-", "0.14142135623730948`"}], "0.11223262376343604`", 
      RowBox[{"-", "0.10124651257880021`"}], "0.10124651257880016`", 
      RowBox[{"-", "0.1122326237634361`"}], "0", "0", "0", "0", "0", "0", "0",
       "0", "0", "0"},
     {"0.1122326237634361`", 
      RowBox[{"-", "0.14142135623730945`"}], "0.22026892645852672`", 
      RowBox[{"-", "0.6392453221499659`"}], 
      RowBox[{"-", "0.6392453221499661`"}], "0.22026892645852672`", 
      RowBox[{"-", "0.14142135623730948`"}], "0.11223262376343604`", 
      RowBox[{"-", "0.10124651257880021`"}], "0.10124651257880016`", "0", "0",
       "0", "0", "0", "0", "0", "0", "0", "0"},
     {
      RowBox[{"-", "0.10124651257880016`"}], "0.1122326237634361`", 
      RowBox[{"-", "0.14142135623730945`"}], "0.22026892645852672`", 
      RowBox[{"-", "0.6392453221499659`"}], 
      RowBox[{"-", "0.6392453221499661`"}], "0.22026892645852672`", 
      RowBox[{"-", "0.14142135623730948`"}], "0.11223262376343604`", 
      RowBox[{"-", "0.10124651257880021`"}], "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {"0.10124651257880021`", 
      RowBox[{"-", "0.10124651257880016`"}], "0.1122326237634361`", 
      RowBox[{"-", "0.14142135623730945`"}], "0.22026892645852672`", 
      RowBox[{"-", "0.6392453221499659`"}], 
      RowBox[{"-", "0.6392453221499661`"}], "0.22026892645852672`", 
      RowBox[{"-", "0.14142135623730948`"}], "0.11223262376343604`", "0", "0",
       "0", "0", "0", "0", "0", "0", "0", "0"},
     {
      RowBox[{"-", "0.11223262376343604`"}], "0.10124651257880021`", 
      RowBox[{"-", "0.10124651257880016`"}], "0.1122326237634361`", 
      RowBox[{"-", "0.14142135623730945`"}], "0.22026892645852672`", 
      RowBox[{"-", "0.6392453221499659`"}], 
      RowBox[{"-", "0.6392453221499661`"}], "0.22026892645852672`", 
      RowBox[{"-", "0.14142135623730948`"}], "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {"0.14142135623730948`", 
      RowBox[{"-", "0.11223262376343604`"}], "0.10124651257880021`", 
      RowBox[{"-", "0.10124651257880016`"}], "0.1122326237634361`", 
      RowBox[{"-", "0.14142135623730945`"}], "0.22026892645852672`", 
      RowBox[{"-", "0.6392453221499659`"}], 
      RowBox[{"-", "0.6392453221499661`"}], "0.22026892645852672`", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0"},
     {
      RowBox[{"-", "0.22026892645852672`"}], "0.14142135623730948`", 
      RowBox[{"-", "0.11223262376343604`"}], "0.10124651257880021`", 
      RowBox[{"-", "0.10124651257880016`"}], "0.1122326237634361`", 
      RowBox[{"-", "0.14142135623730945`"}], "0.22026892645852672`", 
      RowBox[{"-", "0.6392453221499659`"}], 
      RowBox[{"-", "0.6392453221499661`"}], "0", "0", "0", "0", "0", "0", "0",
       "0", "0", "0"},
     {"0.6392453221499661`", 
      RowBox[{"-", "0.22026892645852672`"}], "0.14142135623730948`", 
      RowBox[{"-", "0.11223262376343604`"}], "0.10124651257880021`", 
      RowBox[{"-", "0.10124651257880016`"}], "0.1122326237634361`", 
      RowBox[{"-", "0.14142135623730945`"}], "0.22026892645852672`", 
      RowBox[{"-", "0.6392453221499659`"}], "0", "0", "0", "0", "0", "0", "0",
       "0", "0", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.7984408220437126`*^9, 3.798440852965645*^9}, {
   3.798440896380952*^9, 3.7984408999121275`*^9}, {3.798441831257739*^9, 
   3.7984418408477554`*^9}, 3.798442177427266*^9, 3.809947809630842*^9, 
   3.809948302369656*^9},
 CellLabel->
  "Out[12]//MatrixForm=",ExpressionUUID->"168a557b-ba8f-4ab0-96e1-\
6a49ca76873e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    FractionBox["1", "L"], 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox[
               RowBox[{"Abs", "[", 
                RowBox[{"v", "[", 
                 FractionBox[
                  RowBox[{
                   RowBox[{"2", "\[Pi]", " ", "k"}], "+", "\[Pi]"}], "L"], 
                 "]"}], "]"}], "2"], 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"\[ImaginaryI]", " ", "2", "\[Pi]", " ", 
                RowBox[{"k", "/", "L"}], 
                RowBox[{"(", 
                 RowBox[{"x", "-", "y"}], ")"}]}]]}], "-", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"Abs", "[", 
                RowBox[{"u", "[", 
                 FractionBox[
                  RowBox[{
                   RowBox[{"2", "\[Pi]", " ", "k"}], "+", "\[Pi]"}], "L"], 
                 "]"}], "]"}], "2"], 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{
                RowBox[{"-", "\[ImaginaryI]"}], " ", "2", "\[Pi]", " ", 
                RowBox[{"k", "/", "L"}], 
                RowBox[{"(", 
                 RowBox[{"x", "-", "y"}], ")"}]}]]}]}], ")"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"u", "[", 
             FractionBox[
              RowBox[{
               RowBox[{"2", "\[Pi]", " ", "k"}], "+", "\[Pi]"}], "L"], "]"}], 
            RowBox[{"v", "[", 
             FractionBox[
              RowBox[{
               RowBox[{"2", "\[Pi]", " ", "k"}], "+", "\[Pi]"}], "L"], "]"}], 
            RowBox[{"Sin", "[", 
             RowBox[{
              RowBox[{"(", 
               FractionBox[
                RowBox[{
                 RowBox[{"2", "\[Pi]", " ", "k"}], "+", "\[Pi]"}], "L"], 
               ")"}], 
              RowBox[{"(", 
               RowBox[{"x", "-", "y"}], ")"}]}], "]"}]}]}], "//", "N"}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", "L"}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "1", ",", "L"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"y", ",", "1", ",", "L"}], "}"}]}], "]"}], 
     "\[LeftDoubleBracket]", 
     RowBox[{
      RowBox[{"1", ";;", "2"}], ",", 
      RowBox[{"1", ";;", "2"}]}], "\[RightDoubleBracket]"}]}], "//", "Chop"}],
   "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.7984431818867545`*^9, 3.798443320015458*^9}, {
  3.798443360330806*^9, 3.798443370760425*^9}, {3.7984456993289804`*^9, 
  3.798445701660778*^9}, {3.798454686832164*^9, 3.7984548799911804`*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"ec04ab77-a891-4097-a0ed-33ba3f3e5080"],

Cell[BoxData[
 TemplateBox[{
  "Table","iterb",
   "\"Iterator \\!\\(\\*RowBox[{\\\"{\\\", RowBox[{\\\"x\\\", \\\",\\\", \
\\\"1\\\", \\\",\\\", \\\"L\\\"}], \\\"}\\\"}]\\) does not have appropriate \
bounds.\"",2,13,1,32878691850742207572,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.8099478098638897`*^9, 3.809948302486642*^9},
 CellLabel->
  "During evaluation of \
In[13]:=",ExpressionUUID->"19c04174-e167-4d10-9e23-488a369e73be"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       FractionBox[
        RowBox[{
         UnderoverscriptBox["\[Sum]", 
          RowBox[{"k", "=", "1"}], "L"], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "1.`"}], " ", 
            SuperscriptBox["2.718281828459045`", 
             RowBox[{"-", 
              FractionBox[
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"0.`", "\[VeryThinSpace]", "+", 
                  RowBox[{"6.283185307179586`", " ", "\[ImaginaryI]"}]}], 
                 ")"}], " ", "k", " ", 
                RowBox[{"(", 
                 RowBox[{"1.`", "\[VeryThinSpace]", "-", 
                  RowBox[{"1.`", " ", "y"}]}], ")"}]}], "L"]}]], " ", 
            SuperscriptBox[
             RowBox[{"Abs", "[", 
              RowBox[{"u", "[", 
               FractionBox[
                RowBox[{"3.141592653589793`", "\[VeryThinSpace]", "+", 
                 RowBox[{"6.283185307179586`", " ", "k"}]}], "L"], "]"}], 
              "]"}], "2"]}], "+", 
           RowBox[{
            SuperscriptBox["2.718281828459045`", 
             FractionBox[
              RowBox[{
               RowBox[{"(", 
                RowBox[{"0.`", "\[VeryThinSpace]", "+", 
                 RowBox[{"6.283185307179586`", " ", "\[ImaginaryI]"}]}], 
                ")"}], " ", "k", " ", 
               RowBox[{"(", 
                RowBox[{"1.`", "\[VeryThinSpace]", "-", 
                 RowBox[{"1.`", " ", "y"}]}], ")"}]}], "L"]], " ", 
            SuperscriptBox[
             RowBox[{"Abs", "[", 
              RowBox[{"v", "[", 
               FractionBox[
                RowBox[{"3.141592653589793`", "\[VeryThinSpace]", "+", 
                 RowBox[{"6.283185307179586`", " ", "k"}]}], "L"], "]"}], 
              "]"}], "2"]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"0.`", "\[VeryThinSpace]", "+", 
              RowBox[{"1.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
            RowBox[{"Sin", "[", 
             FractionBox[
              RowBox[{
               RowBox[{"(", 
                RowBox[{"3.141592653589793`", "\[VeryThinSpace]", "+", 
                 RowBox[{"6.283185307179586`", " ", "k"}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"1.`", "\[VeryThinSpace]", "-", 
                 RowBox[{"1.`", " ", "y"}]}], ")"}]}], "L"], "]"}], " ", 
            RowBox[{"u", "[", 
             FractionBox[
              RowBox[{"3.141592653589793`", "\[VeryThinSpace]", "+", 
               RowBox[{"6.283185307179586`", " ", "k"}]}], "L"], "]"}], " ", 
            RowBox[{"v", "[", 
             FractionBox[
              RowBox[{"3.141592653589793`", "\[VeryThinSpace]", "+", 
               RowBox[{"6.283185307179586`", " ", "k"}]}], "L"], "]"}]}]}], 
          ")"}]}], "L"]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.798454795652278*^9, 3.7984548810218897`*^9}, 
   3.80994781068629*^9, 3.809948303071022*^9},
 CellLabel->
  "Out[13]//MatrixForm=",ExpressionUUID->"e4690622-74d0-438c-82f5-\
958a152bcff1"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"h", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"J", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Gamma]", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L", "=", "10"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Epsilon]", "[", "k_", "]"}], "=", 
   SqrtBox[
    RowBox[{
     SuperscriptBox["h", "2"], "+", 
     RowBox[{"2", "h", " ", "J", " ", 
      RowBox[{"Cos", "[", "k", "]"}]}], "+", 
     SuperscriptBox["J", "2"], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[Gamma]", "2"], "-", "1"}], ")"}], 
      SuperscriptBox["J", "2"], 
      SuperscriptBox[
       RowBox[{"Sin", "[", "k", "]"}], "2"]}]}]]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"a", "[", "k_", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "J"}], " ", 
     RowBox[{"Cos", "[", "k", "]"}]}], "-", "h"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"b", "[", "k_", "]"}], "=", 
   RowBox[{"\[Gamma]", " ", "J", " ", 
    RowBox[{"Sin", "[", "k", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"u", "[", "k_", "]"}], "=", 
   FractionBox[
    RowBox[{
     RowBox[{"\[Epsilon]", "[", "k", "]"}], "+", 
     RowBox[{"a", "[", "k", "]"}]}], 
    SqrtBox[
     RowBox[{"2", 
      RowBox[{"\[Epsilon]", "[", "k", "]"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Epsilon]", "[", "k", "]"}], "+", 
        RowBox[{"a", "[", "k", "]"}]}], ")"}]}]]]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"v", "[", "k_", "]"}], "=", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     RowBox[{"b", "[", "k", "]"}]}], 
    SqrtBox[
     RowBox[{"2", 
      RowBox[{"\[Epsilon]", "[", "k", "]"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Epsilon]", "[", "k", "]"}], "+", 
        RowBox[{"a", "[", "k", "]"}]}], ")"}]}]]]}], ";"}]}], "Input",
 CellChangeTimes->{{3.7984414987210093`*^9, 3.7984415178050585`*^9}, {
  3.7984431970159335`*^9, 3.798443198766263*^9}, {3.7984433467923517`*^9, 
  3.798443353094513*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"13a6a097-d19d-4535-99b7-9ca4cb30e57e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"u", "[", "k", "]"}], 
   RowBox[{"v", "[", "k", "]"}]}], "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.7984415249578867`*^9, 3.798441580662719*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"82890290-5839-44bb-b13e-0db7d1180ab7"],

Cell[BoxData[
 FractionBox[
  RowBox[{"\[ImaginaryI]", " ", 
   RowBox[{"Sin", "[", "k", "]"}]}], 
  RowBox[{"2", " ", 
   SqrtBox[
    RowBox[{"2", "+", 
     RowBox[{"2", " ", 
      RowBox[{"Cos", "[", "k", "]"}]}]}]]}]]], "Output",
 CellChangeTimes->{{3.798441526384077*^9, 3.798441581047696*^9}, 
   3.8099478111285286`*^9, 3.809948303412981*^9},
 CellLabel->"Out[23]=",ExpressionUUID->"86216103-afdf-458d-8ee5-8aabecc31a0d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    FractionBox["1", "2"], 
    RowBox[{
     RowBox[{"Inverse", "[", 
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"1", "\[ImaginaryI]"},
         {"1", 
          RowBox[{"-", "\[ImaginaryI]"}]}
        }], "\[NoBreak]", ")"}], "]"}], ".", 
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {"X", "Y"},
        {
         RowBox[{"-", "Y"}], 
         RowBox[{"-", "Xs"}]}
       }], "\[NoBreak]", ")"}], ".", 
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {"1", "\[ImaginaryI]"},
        {"1", 
         RowBox[{"-", "\[ImaginaryI]"}]}
       }], "\[NoBreak]", ")"}]}]}], "//", "FullSimplify"}], "//", 
  "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.7984466296185303`*^9, 3.7984466981485043`*^9}, {
   3.7984467365664167`*^9, 3.79844677590829*^9}, 3.798446825654669*^9},
 CellLabel->"In[24]:=",ExpressionUUID->"e39a06cc-4834-4df7-a0a8-cb49db385427"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox[
       RowBox[{"X", "-", "Xs"}], "4"], 
      RowBox[{
       FractionBox["1", "4"], " ", "\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{"X", "+", "Xs", "-", 
         RowBox[{"2", " ", "Y"}]}], ")"}]}]},
     {
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "4"]}], " ", "\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{"X", "+", "Xs", "+", 
         RowBox[{"2", " ", "Y"}]}], ")"}]}], 
      FractionBox[
       RowBox[{"X", "-", "Xs"}], "4"]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.798446676765772*^9, 3.7984466986023145`*^9}, 
   3.798446776356087*^9, 3.798446826161311*^9, 3.809947811233592*^9, 
   3.8099483035530167`*^9},
 CellLabel->
  "Out[24]//MatrixForm=",ExpressionUUID->"78afe045-af2c-42f5-86c4-\
1a1835c58c97"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  SuperscriptBox[
   RowBox[{"u", "[", "k", "]"}], "2"], "//", 
  "FullSimplify"}], "\[IndentingNewLine]", 
 RowBox[{
  SuperscriptBox[
   RowBox[{"v", "[", "k", "]"}], "2"], "//", "FullSimplify"}]}], "Input",
 CellChangeTimes->{{3.7984544730494194`*^9, 3.7984545204634495`*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"8e9a475f-a261-452d-a727-b1c5f9d42cec"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "4"], " ", 
  RowBox[{"(", 
   RowBox[{"2", "-", 
    RowBox[{
     SqrtBox["2"], " ", 
     SqrtBox[
      RowBox[{"1", "+", 
       RowBox[{"Cos", "[", "k", "]"}]}]]}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.7984544804009347`*^9, 3.798454521032928*^9}, 
   3.8099478114003377`*^9, 3.809948303815389*^9},
 CellLabel->"Out[25]=",ExpressionUUID->"7f820e86-ff9d-4221-9ee7-04bac63d63a2"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "4"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "2"}], "-", 
    RowBox[{
     SqrtBox["2"], " ", 
     SqrtBox[
      RowBox[{"1", "+", 
       RowBox[{"Cos", "[", "k", "]"}]}]]}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.7984544804009347`*^9, 3.798454521032928*^9}, 
   3.8099478114003377`*^9, 3.809948303899129*^9},
 CellLabel->"Out[26]=",ExpressionUUID->"12beb425-4a81-4ffb-92fc-8d080ef5d530"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["Covariance matrix of ground state of the XY model  (odd part of \
Hamiltonian ",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 Cell[BoxData[
  FormBox[
   SuperscriptBox["H", "-"], TraditionalForm]],ExpressionUUID->
  "5a763f38-61d2-4607-b6c6-ce9eb5c991b7"],
 StyleBox[")",
  FontWeight->"Bold",
  FontSlant->"Italic"]
}], "Subsubsection",
 CellChangeTimes->{{3.775541412824267*^9, 3.7755416727390947`*^9}, {
  3.7755421075764008`*^9, 3.775542108507226*^9}, {3.77572309702594*^9, 
  3.775723107081567*^9}, {3.7760828975986233`*^9, 3.7760829005628567`*^9}, {
  3.777889311762621*^9, 3.7778893565160174`*^9}, {3.7911977836635065`*^9, 
  3.7911978174417677`*^9}},
 Background->GrayLevel[
  0.85],ExpressionUUID->"e13987d5-20c2-41ce-b33a-7955666350de"],

Cell[BoxData[{
 RowBox[{"Clear", "[", 
  RowBox[{"XYoddft", ",", "XYoddcm", ",", "XYoddcmRes"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"XYoddft", "[", 
    RowBox[{"{", 
     RowBox[{"L_", ",", "J_", ",", "h_", ",", "\[Gamma]_"}], "}"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"XYoddft", "[", 
     RowBox[{"{", 
      RowBox[{"L", ",", "J", ",", "h", ",", "\[Gamma]"}], "}"}], "]"}], "=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "\[Epsilon]", ",", "a", ",", "b", ",", "u", ",", "v", ",", "cor", ",", 
        "part1", ",", "part2"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"u", "[", "0", "]"}], "=", "0"}], ";", 
       RowBox[{
        RowBox[{"v", "[", "0", "]"}], "=", "\[ImaginaryI]"}], ";", 
       RowBox[{
        RowBox[{"u", "[", "\[Pi]", "]"}], "=", "1"}], ";", 
       RowBox[{
        RowBox[{"v", "[", "\[Pi]", "]"}], "=", "0"}], ";", " ", 
       RowBox[{"(*", " ", 
        RowBox[{
         RowBox[{
         "This", " ", "is", " ", "no", " ", "really", " ", "needed", " ", 
          "for", " ", "even", " ", "number", " ", "of", " ", "excitations"}], 
         ",", " ", 
         RowBox[{"but", " ", "would", " ", "be", " ", "relevant"}], ",", " ", 
         RowBox[{
         "if", " ", "we", " ", "were", " ", "to", " ", "construct", " ", 
          "eigenstates", " ", "with", " ", "odd", " ", "number", " ", "of", 
          " ", 
          RowBox[{"excitations", "!"}]}]}], " ", "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"\[Epsilon]", "[", "k_", "]"}], ":=", 
        RowBox[{
         RowBox[{"\[Epsilon]", "[", "k", "]"}], "=", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["h", "2"], "+", 
           RowBox[{"2", "h", " ", "J", " ", 
            RowBox[{"Cos", "[", "k", "]"}]}], "+", 
           SuperscriptBox["J", "2"], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["\[Gamma]", "2"], "-", "1"}], ")"}], 
            SuperscriptBox["J", "2"], 
            SuperscriptBox[
             RowBox[{"Sin", "[", "k", "]"}], "2"]}]}]]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"a", "[", "k_", "]"}], ":=", 
        RowBox[{
         RowBox[{"a", "[", "k", "]"}], "=", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "J"}], " ", 
           RowBox[{"Cos", "[", "k", "]"}]}], "-", "h"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"b", "[", "k_", "]"}], ":=", 
        RowBox[{
         RowBox[{"b", "[", "k", "]"}], "=", 
         RowBox[{"\[Gamma]", " ", "J", " ", 
          RowBox[{"Sin", "[", "k", "]"}]}]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"u", "[", "k_", "]"}], ":=", 
        RowBox[{
         RowBox[{"u", "[", "k", "]"}], "=", 
         FractionBox[
          RowBox[{
           RowBox[{"\[Epsilon]", "[", "k", "]"}], "+", 
           RowBox[{"a", "[", "k", "]"}]}], 
          SqrtBox[
           RowBox[{"2", 
            RowBox[{"\[Epsilon]", "[", "k", "]"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[Epsilon]", "[", "k", "]"}], "+", 
              RowBox[{"a", "[", "k", "]"}]}], ")"}]}]]]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"v", "[", "k_", "]"}], ":=", 
        RowBox[{
         RowBox[{"v", "[", "k", "]"}], "=", 
         FractionBox[
          RowBox[{"\[ImaginaryI]", " ", 
           RowBox[{"b", "[", "k", "]"}]}], 
          SqrtBox[
           RowBox[{"2", 
            RowBox[{"\[Epsilon]", "[", "k", "]"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[Epsilon]", "[", "k", "]"}], "+", 
              RowBox[{"a", "[", "k", "]"}]}], ")"}]}]]]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"cor", "=", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", "\[Pi]", " ", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"x", "+", "1"}], ")"}], "/", "L"}]}]], ",", 
           RowBox[{"{", 
            RowBox[{"x", ",", "0", ",", 
             RowBox[{"L", "-", "1"}]}], "}"}]}], "]"}], "//", "N"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"part1", "=", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{
                FractionBox["1", 
                 SqrtBox["L"]], 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"Abs", "[", 
                    RowBox[{"v", "[", 
                    FractionBox[
                    RowBox[{"2", "\[Pi]", " ", "k"}], "L"], "]"}], "]"}], 
                    "2"], "-", 
                   SuperscriptBox[
                    RowBox[{"Abs", "[", 
                    RowBox[{"u", "[", 
                    FractionBox[
                    RowBox[{"2", "\[Pi]", " ", "k"}], "L"], "]"}], "]"}], 
                    "2"]}], "//", "N"}], ")"}], 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"\[ImaginaryI]", " ", "2", "\[Pi]", " ", 
                  RowBox[{"k", "/", "L"}]}]]}], ",", 
               RowBox[{"{", 
                RowBox[{"k", ",", "0", ",", 
                 RowBox[{"L", "-", "1"}]}], "}"}]}], "]"}], "//", "Fourier"}],
             ")"}], "*", "cor"}], ")"}], "//", "Re"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"part2", "=", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Table", "[", 
               RowBox[{
                RowBox[{
                 FractionBox["1", 
                  SqrtBox["L"]], "2", 
                 RowBox[{"Im", "[", 
                  RowBox[{
                   RowBox[{"v", "[", 
                    FractionBox[
                    RowBox[{"2", "\[Pi]", " ", "k"}], "L"], "]"}], 
                   RowBox[{"u", "[", 
                    FractionBox[
                    RowBox[{"2", "\[Pi]", " ", "k"}], "L"], "]"}]}], "]"}], 
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{"\[ImaginaryI]", " ", "2", "\[Pi]", " ", 
                   RowBox[{"k", "/", "L"}]}]]}], ",", 
                RowBox[{"{", 
                 RowBox[{"k", ",", "0", ",", 
                  RowBox[{"L", "-", "1"}]}], "}"}]}], "]"}], "//", 
              "Fourier"}], ")"}], "*", "cor"}], ")"}], "//", "Im"}], ")"}]}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"part1", "+", "part2"}]}]}], "]"}]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"XYoddcm", "[", "var_", "]"}], ":=", 
   RowBox[{
    RowBox[{"XYoddcm", "[", "var", "]"}], "=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"L", ",", "ft", ",", "\[CapitalOmega]Block"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"L", "=", 
        RowBox[{
        "var", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"ft", "=", 
        RowBox[{"XYoddft", "[", "var", "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"\[CapitalOmega]Block", "=", 
        RowBox[{"ToeplitzMatrix", "[", 
         RowBox[{
          RowBox[{"ReplacePart", "[", 
           RowBox[{
            RowBox[{"RotateRight", "[", 
             RowBox[{"ft", ",", "1"}], "]"}], ",", 
            RowBox[{"1", "\[Rule]", 
             RowBox[{"-", 
              RowBox[{"Last", "[", "ft", "]"}]}]}]}], "]"}], ",", 
          RowBox[{"-", 
           RowBox[{"Reverse", "[", "ft", "]"}]}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"ArrayFlatten", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0.", ",", "\[CapitalOmega]Block"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"Transpose", "[", "\[CapitalOmega]Block", "]"}]}], ",", 
            "0."}], "}"}]}], "}"}], "]"}]}]}], "\[IndentingNewLine]", 
     "]"}]}]}], 
  RowBox[{"(*", " ", 
   RowBox[{"in", " ", "qqpp", " ", "basis"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"XYoddcmRes", "[", 
   RowBox[{"var_", ",", 
    RowBox[{"{", 
     RowBox[{"dimA_", ",", "dimB_", ",", "d_"}], "}"}]}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"L", ",", "ind", ",", "\[CapitalOmega]Res"}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"L", "=", 
      RowBox[{"var", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}],
      ";", "\[IndentingNewLine]", 
     RowBox[{"ind", "=", 
      RowBox[{"Join", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{"i", ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "dimA"}], "}"}]}], "]"}], ",", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"i", "+", "dimA", "+", "d"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "dimB"}], "}"}]}], "]"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"\[CapitalOmega]Res", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Mod", "[", 
            RowBox[{
             RowBox[{"j", "-", "l"}], ",", "L"}], "]"}], "\[Equal]", "0"}], 
          ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Reverse", "[", 
             RowBox[{"XYoddft", "[", "var", "]"}], "]"}], 
            "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], ",", 
          RowBox[{
           RowBox[{"Sign", "[", 
            RowBox[{"j", "-", "l"}], "]"}], 
           RowBox[{
            RowBox[{"XYoddft", "[", "var", "]"}], "\[LeftDoubleBracket]", 
            RowBox[{"Mod", "[", 
             RowBox[{
              RowBox[{"j", "-", "l"}], ",", "L"}], "]"}], 
            "\[RightDoubleBracket]"}]}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "ind"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"l", ",", "ind"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"GOqpqpFROMqqpp", "[", 
       RowBox[{"dimA", "+", "dimB"}], "]"}], ".", 
      RowBox[{"ArrayFlatten", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0.", ",", "\[CapitalOmega]Res"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Transpose", "[", "\[CapitalOmega]Res", "]"}]}], ",", 
           "0."}], "}"}]}], "}"}], "]"}], ".", 
      RowBox[{"Transpose", "[", 
       RowBox[{"GOqpqpFROMqqpp", "[", 
        RowBox[{"dimA", "+", "dimB"}], "]"}], "]"}]}]}]}], 
   "\[IndentingNewLine]", "]"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"in", " ", "qpqp", " ", "basis"}], " ", "*)"}]}]}], "Input",
 CellChangeTimes->{{3.7778306242748194`*^9, 3.777830671242294*^9}, {
   3.7778844773798685`*^9, 3.7778845185647964`*^9}, {3.777884581277189*^9, 
   3.777884733590116*^9}, {3.777884817125902*^9, 3.7778848230959053`*^9}, {
   3.7778871785506716`*^9, 3.7778873413057456`*^9}, {3.777887398262534*^9, 
   3.7778874305562153`*^9}, {3.777887497773574*^9, 3.7778875196899557`*^9}, {
   3.7778886702906265`*^9, 3.777888787640993*^9}, {3.7778888563423448`*^9, 
   3.7778888572639155`*^9}, {3.7778891431915445`*^9, 3.777889147931881*^9}, {
   3.777889179943227*^9, 3.7778891802334566`*^9}, {3.777889559336913*^9, 
   3.777889594827106*^9}, {3.7778903972416945`*^9, 3.777890400908961*^9}, {
   3.7778935874926777`*^9, 3.777893587860578*^9}, {3.77789397909623*^9, 
   3.7778941410689845`*^9}, {3.7778949810140963`*^9, 3.777894997583102*^9}, {
   3.777895044973511*^9, 3.7778950502038717`*^9}, {3.7778957457413287`*^9, 
   3.7778957473026175`*^9}, {3.777895784341517*^9, 3.777895817876625*^9}, {
   3.7778958561896152`*^9, 3.7778958568814325`*^9}, {3.7778959007571826`*^9, 
   3.7778959011058364`*^9}, {3.777896056334016*^9, 3.777896081908968*^9}, {
   3.7778961142733784`*^9, 3.7778961448188753`*^9}, {3.7778964307928123`*^9, 
   3.7778964617777405`*^9}, {3.777896512484344*^9, 3.777896548110276*^9}, {
   3.777896616818779*^9, 3.7778966201634607`*^9}, {3.777896664018718*^9, 
   3.7778966760630817`*^9}, {3.7778967825309186`*^9, 3.777896786448661*^9}, {
   3.777897007302984*^9, 3.777897013272197*^9}, {3.7778972502248464`*^9, 
   3.7778972823892097`*^9}, 3.7778974395414486`*^9, {3.7778975166273108`*^9, 
   3.7778975215753436`*^9}, {3.7778975958580647`*^9, 
   3.7778976021861415`*^9}, {3.7778977614194927`*^9, 
   3.7778977881682987`*^9}, {3.7778979453635373`*^9, 
   3.7778979631471605`*^9}, {3.777898056761818*^9, 3.777898072045698*^9}, {
   3.7778981136805787`*^9, 3.777898117046556*^9}, 3.7812844571884165`*^9, {
   3.7812855382155495`*^9, 3.7812856061735396`*^9}, {3.781285844056486*^9, 
   3.781285865809249*^9}, {3.791197821755232*^9, 3.7911978278319397`*^9}, {
   3.809947524099514*^9, 3.8099475553484173`*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"f6bdea7f-1f3f-48e0-87ec-babfe7041260"]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Bosonic Entanglement of Purification (EoP)", "Section",
 CellChangeTimes->{{3.775541190332918*^9, 
  3.775541197720715*^9}},ExpressionUUID->"32ec68eb-b55a-43c2-a653-\
991d52464de7"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"L", "=", "100"}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"number", " ", "of", " ", "lattice", " ", "sites"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"l", "=", "1."}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"lattice", " ", "spacing"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"m", "=", ".1"}], ";"}], " ", 
  RowBox[{"(*", " ", "mass", " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"dimA1", "=", "1"}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"sites", " ", "of", " ", "subsystem", " ", "A1"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"dimB1", "=", "3"}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"sites", " ", "of", " ", "subsystem", " ", "B1"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "=", "5"}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
   "distance", " ", "between", " ", "subsystem", " ", "A1", " ", "and", " ", 
    "B1"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"dimA2", "=", "dimA1"}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
   "dimension", " ", "of", " ", "purifying", " ", "subsystem", " ", "A2"}], 
   " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"dimB2", "=", "dimB1"}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
   "dimension", " ", "of", " ", "purifying", " ", "subsystem", " ", "B2"}], 
   " ", "*)"}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.7766752493384905`*^9, 3.776675304991503*^9}, {
   3.776675340236038*^9, 3.776675359125998*^9}, {3.776675400716584*^9, 
   3.77667540739126*^9}, {3.7766782918910627`*^9, 3.7766782981508265`*^9}, {
   3.776681109400042*^9, 3.7766811132731833`*^9}, {3.777198696844474*^9, 
   3.77719869963605*^9}, {3.777204881656328*^9, 3.7772048849895945`*^9}, {
   3.7772066140146847`*^9, 3.777206614138348*^9}, {3.77761214691648*^9, 
   3.777612158445901*^9}, {3.7777244762553015`*^9, 3.7777245186861277`*^9}, {
   3.7777247538429575`*^9, 3.7777248145643063`*^9}, {3.7777255051811543`*^9, 
   3.777725505319833*^9}, 3.7777255382182894`*^9, {3.7777274461473417`*^9, 
   3.777727446360783*^9}, {3.777727602224038*^9, 3.7777276023826075`*^9}, {
   3.777727645815488*^9, 3.777727645976056*^9}, {3.7777277149139767`*^9, 
   3.777727728989346*^9}, {3.777823275178768*^9, 3.7778232813991456`*^9}, {
   3.777823543978664*^9, 3.777823544263855*^9}, {3.777823686290058*^9, 
   3.777823687090923*^9}, 3.777829348057373*^9, {3.777870964388138*^9, 
   3.777870968913008*^9}, {3.777871123157895*^9, 3.7778711327412386`*^9}, {
   3.7778720379501696`*^9, 3.777872038111741*^9}, 3.777872078349909*^9, {
   3.7778731787795925`*^9, 3.777873192480976*^9}, {3.7778736820048714`*^9, 
   3.7778736821105614`*^9}, {3.777874832740328*^9, 3.77787483322104*^9}, {
   3.777875070188769*^9, 3.7778750703353815`*^9}, {3.777875141361549*^9, 
   3.777875141982888*^9}, {3.777875661718924*^9, 3.7778756632617774`*^9}, {
   3.777875807138749*^9, 3.7778758113694735`*^9}, {3.7778760842876577`*^9, 
   3.777876092628397*^9}, {3.7778765575965242`*^9, 3.7778766166995764`*^9}, {
   3.7778766567405205`*^9, 3.777876696127283*^9}, {3.7778767339252334`*^9, 
   3.777876756739341*^9}, {3.777876819988842*^9, 3.777876820933317*^9}, {
   3.777879361130352*^9, 3.7778793622453856`*^9}, {3.777879579187066*^9, 
   3.777879580134533*^9}, {3.777879665697692*^9, 3.77787966989555*^9}, {
   3.777879735574012*^9, 3.7778797405587025`*^9}, {3.777879880640437*^9, 
   3.77787988782225*^9}, {3.777879929139825*^9, 3.7778799314875417`*^9}, {
   3.7778799616310606`*^9, 3.7778800047973056`*^9}, {3.7778800909067807`*^9, 
   3.777880092013816*^9}, {3.777880382070265*^9, 3.777880382970863*^9}, {
   3.7778820192094917`*^9, 3.7778820201070566`*^9}, 3.777882379012026*^9, {
   3.7778894173643484`*^9, 3.7778894242728844`*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"53f0100e-857e-4060-ad02-f50e4798bd23"],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Pre-algorithm: Create complex structures and initial \
transformations",
 FontWeight->"Bold",
 FontSlant->"Italic"]], "Subsection",
 CellChangeTimes->{{3.775541412824267*^9, 3.7755416727390947`*^9}, {
  3.7755421075764008`*^9, 3.775542108507226*^9}, {3.775723029718266*^9, 
  3.7757230540265265`*^9}, {3.77580286783678*^9, 3.775802874357009*^9}, {
  3.775819565427184*^9, 3.7758195714986753`*^9}, {3.777875870603178*^9, 
  3.777875870719861*^9}, {3.777882248813966*^9, 3.777882296261156*^9}},
 Background->GrayLevel[
  0.85],ExpressionUUID->"e98e1e5e-948e-40f7-a3c6-28258912881a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"CM0", "=", 
   RowBox[{"KGcmRes", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"L", ",", "l", ",", "m"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"dimA1", ",", "dimB1", ",", "d"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"rlist", ",", "MTra"}], "}"}], "=", 
   RowBox[{"GOExtractStdFormG", "[", "CM0", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"J0", "=", 
   RowBox[{"GOPurifyStandardJBoson", "[", 
    RowBox[{"rlist", ",", 
     RowBox[{"dimA2", "+", "dimB2"}], ",", "\"\<qpqp\>\""}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"M0", "=", 
   RowBox[{
    RowBox[{"ArrayFlatten", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Inverse", "[", "MTra", "]"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"IdentityMatrix", "[", 
          RowBox[{
           RowBox[{"2", "dimA2"}], "+", 
           RowBox[{"2", "dimB2"}]}], "]"}]}], "}"}]}], "}"}], "]"}], "//", 
    "SparseArray"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.7778822815754075`*^9, 3.7778822842791815`*^9}},
 CellLabel->"In[39]:=",ExpressionUUID->"e7a5999c-449e-4bbb-8588-f3a08f1500e8"],

Cell[CellGroupData[{

Cell["Consistency checks", "Subsubsection",
 CellChangeTimes->{{3.777876152283966*^9, 
  3.777876167379615*^9}},ExpressionUUID->"c3358e60-7e14-4f46-9687-\
22ae0ca0bdcb"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"J0", ".", "J0"}], "//", "Eigenvalues", " ", 
  RowBox[{"(*", 
   RowBox[{
   "check", " ", "J0", " ", "to", " ", "describe", " ", "pure", " ", 
    "bosonic", " ", "state"}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.7778762765598497`*^9, 3.7778762995224376`*^9}},
 CellLabel->"In[43]:=",ExpressionUUID->"55ae16bf-c8a2-4cb1-b8e5-544835138634"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "1.`"}], ",", 
   RowBox[{"-", "1.`"}], ",", 
   RowBox[{"-", "1.`"}], ",", 
   RowBox[{"-", "1.`"}], ",", 
   RowBox[{"-", "1.`"}], ",", 
   RowBox[{"-", "1.`"}], ",", 
   RowBox[{"-", "1.`"}], ",", 
   RowBox[{"-", "0.9999999999999999`"}], ",", 
   RowBox[{"-", "0.9999999999999999`"}], ",", 
   RowBox[{"-", "0.9999999999999999`"}], ",", 
   RowBox[{"-", "0.9999999999999998`"}], ",", 
   RowBox[{"-", "0.9999999999999997`"}], ",", 
   RowBox[{"-", "0.9999999999999996`"}], ",", 
   RowBox[{"-", "0.9999999999999994`"}], ",", 
   RowBox[{"-", "0.9999999999999991`"}], ",", 
   RowBox[{"-", "0.9999999999999983`"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.7778763008169746`*^9, {3.777876564469123*^9, 3.777876589273828*^9}, 
   3.777876621292272*^9, {3.777876660023742*^9, 3.7778766998642635`*^9}, {
   3.777876740408906*^9, 3.777876761431754*^9}, {3.777876810840246*^9, 
   3.777876823982125*^9}, {3.777879530409743*^9, 3.77787960597917*^9}, 
   3.777879673839962*^9, 3.777879744989814*^9, 3.77787980273261*^9, 
   3.777879903923173*^9, 3.7778799352883453`*^9, {3.777879965419891*^9, 
   3.777880008251032*^9}, 3.777880095434634*^9, 3.777880390321214*^9, 
   3.7778819636111293`*^9, 3.777882027823431*^9, 3.777882400012867*^9, 
   3.777915502548346*^9, 3.7790998802618046`*^9, 3.781283961284443*^9, 
   3.8099478211195745`*^9, 3.8099483082802453`*^9},
 CellLabel->"Out[43]=",ExpressionUUID->"5161c814-64b4-410b-9ac3-0c6a36a9411b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"MTra", ".", "CM0", ".", 
     RowBox[{"Transpose", "[", "MTra", "]"}]}], "//", "Chop"}], "//", 
   "MatrixForm"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"check", " ", "correct", " ", "transformation"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"Cosh", "[", 
  RowBox[{"2", "rlist"}], "]"}]}], "Input",
 CellChangeTimes->{{3.777198737596079*^9, 3.777198782282807*^9}, {
   3.777205857963931*^9, 3.7772058665912056`*^9}, 3.777876127377531*^9, {
   3.777880674992839*^9, 3.777880695994825*^9}},
 CellLabel->"In[44]:=",ExpressionUUID->"1f899365-ab61-4e66-a382-c3c246223690"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1.4624318090096575`", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "1.462431809009657`", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "1.2222071020067429`", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "1.2222071020067422`", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "1.0660395981304736`", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "1.0660395981304749`", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "1.0003184594040178`", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "1.0003184594040182`"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.777198743193082*^9, 3.777198782782468*^9}, 
   3.77720488822414*^9, 3.777205555826618*^9, 3.7772058359981933`*^9, 
   3.777205874112218*^9, 3.7772065315370636`*^9, 3.77720662180194*^9, 
   3.7776119359909253`*^9, 3.7776121633636007`*^9, {3.777876111985623*^9, 
   3.777876130947975*^9}, {3.7778765645419273`*^9, 3.777876589323699*^9}, 
   3.777876621351098*^9, {3.7778766600955496`*^9, 3.7778766999320827`*^9}, {
   3.7778767404627614`*^9, 3.7778767614925947`*^9}, {3.7778768109200335`*^9, 
   3.777876824044959*^9}, {3.77787953047457*^9, 3.7778796060479717`*^9}, 
   3.777879673901797*^9, 3.7778797450446672`*^9, 3.77787980280742*^9, 
   3.777879903987002*^9, 3.7778799353481855`*^9, {3.7778799654817247`*^9, 
   3.777880008334806*^9}, 3.777880095508438*^9, 3.7778803904059863`*^9, {
   3.777880690378827*^9, 3.77788069637381*^9}, 3.7778819638036146`*^9, 
   3.777882027888259*^9, 3.777882400081683*^9, 3.777915502635406*^9, 
   3.779099880345578*^9, 3.781283961365226*^9, 3.8099478212664804`*^9, 
   3.809948308405361*^9},
 CellLabel->
  "Out[44]//MatrixForm=",ExpressionUUID->"f40e2fd7-46de-4fb1-906e-\
c41f2b85e898"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.462431809009657`", ",", "1.2222071020067422`", ",", 
   "1.0660395981304749`", ",", "1.0003184594040182`"}], "}"}]], "Output",
 CellChangeTimes->{{3.777198743193082*^9, 3.777198782782468*^9}, 
   3.77720488822414*^9, 3.777205555826618*^9, 3.7772058359981933`*^9, 
   3.777205874112218*^9, 3.7772065315370636`*^9, 3.77720662180194*^9, 
   3.7776119359909253`*^9, 3.7776121633636007`*^9, {3.777876111985623*^9, 
   3.777876130947975*^9}, {3.7778765645419273`*^9, 3.777876589323699*^9}, 
   3.777876621351098*^9, {3.7778766600955496`*^9, 3.7778766999320827`*^9}, {
   3.7778767404627614`*^9, 3.7778767614925947`*^9}, {3.7778768109200335`*^9, 
   3.777876824044959*^9}, {3.77787953047457*^9, 3.7778796060479717`*^9}, 
   3.777879673901797*^9, 3.7778797450446672`*^9, 3.77787980280742*^9, 
   3.777879903987002*^9, 3.7778799353481855`*^9, {3.7778799654817247`*^9, 
   3.777880008334806*^9}, 3.777880095508438*^9, 3.7778803904059863`*^9, {
   3.777880690378827*^9, 3.77788069637381*^9}, 3.7778819638036146`*^9, 
   3.777882027888259*^9, 3.777882400081683*^9, 3.777915502635406*^9, 
   3.779099880345578*^9, 3.781283961365226*^9, 3.8099478212664804`*^9, 
   3.8099483084203253`*^9},
 CellLabel->"Out[45]=",ExpressionUUID->"0ff34228-eafb-4cfa-bfff-3c01defc509a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"MTra", ".", 
    RowBox[{"GOinvMSp", "[", "MTra", "]"}]}], "//", "Chop"}], "//", 
  "MatrixForm", " ", 
  RowBox[{"(*", " ", 
   RowBox[{"check", " ", "symplectic"}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.7772055574694815`*^9, 3.77720557163929*^9}, {
  3.777205850324972*^9, 3.7772058560850906`*^9}},
 CellLabel->"In[46]:=",ExpressionUUID->"49bf9e9e-7f36-47cb-8a9e-eaa6c024a955"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0.9999999999999994`", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0.9999999999999993`", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0.9999999999999996`", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0.9999999999999996`", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0.9999999999999996`", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0.9999999999999996`", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0.9999999999999999`", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0.9999999999999999`"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.777205565894978*^9, 3.7772055719508123`*^9}, 
   3.777205838167265*^9, 3.777205874196993*^9, 3.777206531606892*^9, 
   3.7772066218592978`*^9, 3.777611936106044*^9, 3.777612163465933*^9, 
   3.7778761377168536`*^9, {3.7778765646147337`*^9, 3.7778765893915143`*^9}, 
   3.7778766214338913`*^9, {3.7778766601633677`*^9, 3.777876699996908*^9}, {
   3.777876740546536*^9, 3.777876761568387*^9}, {3.7778768110147805`*^9, 
   3.7778768241097827`*^9}, {3.777879530549369*^9, 3.7778796061197796`*^9}, 
   3.7778796739616365`*^9, 3.7778797451254525`*^9, 3.7778798028702497`*^9, 
   3.7778799040448494`*^9, 3.777879935416005*^9, {3.7778799655515375`*^9, 
   3.7778800084145927`*^9}, 3.777880095578252*^9, 3.7778803904877696`*^9, 
   3.777881963919307*^9, 3.777882027959069*^9, 3.777882400162468*^9, 
   3.777915502773696*^9, 3.779099880431422*^9, 3.7812839614559917`*^9, 
   3.8099478213887434`*^9, 3.8099483085743046`*^9},
 CellLabel->
  "Out[46]//MatrixForm=",ExpressionUUID->"7df1cd31-3887-4409-ba6a-\
0852ebce1394"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"rrlist", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"rlist", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
    ",", 
    RowBox[{"rlist", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
    ",", 
    RowBox[{"rlist", "\[LeftDoubleBracket]", "4", "\[RightDoubleBracket]"}], 
    ",", 
    RowBox[{"rlist", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}]}],
    "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CMback", "=", 
   RowBox[{
    RowBox[{"Inverse", "[", "MTra", "]"}], ".", 
    RowBox[{"DiagonalMatrix", "[", 
     RowBox[{"Cosh", "/@", 
      RowBox[{"Flatten", "[", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"2", "r"}], ",", 
           RowBox[{"2", "r"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"r", ",", "rlist"}], "}"}]}], "]"}], "]"}]}], "]"}], ".", 
    RowBox[{"Transpose", "[", 
     RowBox[{"Inverse", "[", "MTra", "]"}], "]"}]}]}], ";", 
  RowBox[{"CMback", "//", "MatrixForm"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CM0", "-", "CMback"}], "//", "Chop"}], "//", 
  "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.777880175383005*^9, 3.777880368178276*^9}, 
   3.777880469034846*^9, {3.777880769144322*^9, 3.777880801578639*^9}, {
   3.777880869272026*^9, 3.777880888199439*^9}, 3.7778819688780546`*^9},
 CellLabel->"In[47]:=",ExpressionUUID->"21fc1a32-3c5e-4f5e-8404-ead6e6b32f60"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.46401752116522943`", ",", "0.32743939181403514`", ",", 
   "0.01261829035015194`", ",", "0.18072805790539295`"}], "}"}]], "Output",
 CellChangeTimes->{{3.7778802176863575`*^9, 3.77788024272544*^9}, {
   3.777880289186073*^9, 3.777880390568552*^9}, 3.777880483038418*^9, {
   3.777880788400859*^9, 3.7778808021710553`*^9}, 3.7778808563073683`*^9, 
   3.777880888703126*^9, 3.7778814074155903`*^9, {3.7778819640260277`*^9, 
   3.777881969381733*^9}, 3.7778820280268884`*^9, 3.7778824002422543`*^9, 
   3.7779155028723583`*^9, 3.779099880515583*^9, 3.7812839615337753`*^9, 
   3.809947821789491*^9, 3.8099483087275867`*^9},
 CellLabel->"Out[47]=",ExpressionUUID->"24fa0809-138b-4e1f-80b6-fd8e5d79c6a7"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1.28100771466921`", 
      RowBox[{"-", "5.65113277353757`*^-16"}], 
      RowBox[{"-", "0.006975571311116696`"}], "2.6281060661048627`*^-16", 
      RowBox[{"-", "0.004810704691195634`"}], 
      RowBox[{"-", "6.895525817007808`*^-16"}], 
      RowBox[{"-", "0.003449526705016974`"}], "2.7668839441830073`*^-16"},
     {
      RowBox[{"-", "4.540638698369293`*^-16"}], "1.3941818236070629`", 
      RowBox[{"-", "1.981921571303502`*^-16"}], "0.2471182676880902`", 
      "8.430756093247282`*^-16", "0.20998911237335843`", 
      RowBox[{"-", "6.175615574477433`*^-16"}], "0.17977055287355617`"},
     {
      RowBox[{"-", "0.006975571311116689`"}], 
      RowBox[{"-", "1.8431436932253575`*^-16"}], "1.2810077146692134`", 
      "1.6167622796103842`*^-15", 
      RowBox[{"-", "0.41981989448472695`"}], "3.552713678800501`*^-15", 
      RowBox[{"-", "0.08133365244205742`"}], 
      RowBox[{"-", "1.6514567491299204`*^-15"}]},
     {"2.6281060661048627`*^-16", "0.24711826768809014`", 
      "1.672273430841642`*^-15", "1.3941818236070627`", 
      RowBox[{"-", "3.2612801348363973`*^-15"}], "0.7606488753904922`", 
      "1.2212453270876722`*^-15", "0.5545423104125532`"},
     {
      RowBox[{"-", "0.004810704691195634`"}], "8.430756093247282`*^-16", 
      RowBox[{"-", "0.41981989448472695`"}], 
      RowBox[{"-", "3.2612801348363973`*^-15"}], "1.2810077146692143`", 
      RowBox[{"-", "3.3306690738754696`*^-16"}], 
      RowBox[{"-", "0.419819894484726`"}], "2.55351295663786`*^-15"},
     {
      RowBox[{"-", "6.895525817007808`*^-16"}], "0.20998911237335832`", 
      "3.58046925441613`*^-15", "0.7606488753904922`", 
      RowBox[{"-", "3.3306690738754696`*^-16"}], "1.3941818236070622`", 
      RowBox[{"-", "2.525757381022231`*^-15"}], "0.7606488753904923`"},
     {
      RowBox[{"-", "0.003449526705016981`"}], 
      RowBox[{"-", "5.624840870854797`*^-16"}], 
      RowBox[{"-", "0.08133365244205737`"}], "1.1726730697603216`*^-15", 
      RowBox[{"-", "0.419819894484726`"}], 
      RowBox[{"-", "2.55351295663786`*^-15"}], "1.2810077146692154`", 
      RowBox[{"-", "5.689893001203927`*^-16"}]},
     {"2.7690523485279783`*^-16", "0.179770552873556`", 
      RowBox[{"-", "1.7069679003611782`*^-15"}], "0.5545423104125532`", 
      "2.5396351688300456`*^-15", "0.7606488753904923`", 
      RowBox[{"-", "6.522560269672795`*^-16"}], "1.3941818236070613`"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.7778802176863575`*^9, 3.77788024272544*^9}, {
   3.777880289186073*^9, 3.777880390568552*^9}, 3.777880483038418*^9, {
   3.777880788400859*^9, 3.7778808021710553`*^9}, 3.7778808563073683`*^9, 
   3.777880888703126*^9, 3.7778814074155903`*^9, {3.7778819640260277`*^9, 
   3.777881969381733*^9}, 3.7778820280268884`*^9, 3.7778824002422543`*^9, 
   3.7779155028723583`*^9, 3.779099880515583*^9, 3.7812839615337753`*^9, 
   3.809947821789491*^9, 3.809948308754507*^9},
 CellLabel->
  "Out[48]//MatrixForm=",ExpressionUUID->"aa4327d4-036d-426c-8c04-\
2bf563109082"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.7778802176863575`*^9, 3.77788024272544*^9}, {
   3.777880289186073*^9, 3.777880390568552*^9}, 3.777880483038418*^9, {
   3.777880788400859*^9, 3.7778808021710553`*^9}, 3.7778808563073683`*^9, 
   3.777880888703126*^9, 3.7778814074155903`*^9, {3.7778819640260277`*^9, 
   3.777881969381733*^9}, 3.7778820280268884`*^9, 3.7778824002422543`*^9, 
   3.7779155028723583`*^9, 3.779099880515583*^9, 3.7812839615337753`*^9, 
   3.809947821789491*^9, 3.809948308788416*^9},
 CellLabel->
  "Out[49]//MatrixForm=",ExpressionUUID->"04270ed9-8416-402c-bcff-\
1f4e7613fc16"]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["1. Define the problem-specific input arguments",
 FontWeight->"Bold",
 FontSlant->"Italic"]], "Subsection",
 CellChangeTimes->{{3.775541412824267*^9, 3.7755416727390947`*^9}, {
  3.7755421075764008`*^9, 3.775542108507226*^9}, {3.775723029718266*^9, 
  3.7757230540265265`*^9}, {3.7758195488030024`*^9, 3.7758195596405287`*^9}, {
  3.7778758686055183`*^9, 3.777875869003461*^9}},
 Background->GrayLevel[
  0.85],ExpressionUUID->"0fc1a9a6-5fd8-4e4d-99f8-b0bf8d6a06b8"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Restriction", "=", 
   RowBox[{"GORestrictionAA", "[", 
    RowBox[{"{", 
     RowBox[{"dimA1", ",", "dimB1", ",", "dimA2", ",", "dimB2"}], "}"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"function", "=", 
   RowBox[{"GOEoPBos", "[", "Restriction", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"gradient", "=", 
   RowBox[{"GOEoPgradBos", "[", "Restriction", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ProblemSpecific", "=", 
   RowBox[{"{", 
    RowBox[{"function", ",", "gradient"}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.775541985290533*^9, 3.77554201468399*^9}, {
  3.775802813697888*^9, 3.775802843152315*^9}, {3.7758194472420607`*^9, 
  3.775819460630344*^9}, {3.776148502655368*^9, 3.776148505469286*^9}, {
  3.7766754101748285`*^9, 3.776675421999754*^9}, {3.777182193652604*^9, 
  3.777182193963458*^9}},
 CellLabel->"In[50]:=",ExpressionUUID->"62530d67-c296-4dbf-bacc-fb48b1b8b29f"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["2. Define the system-specific input arguments",
 FontWeight->"Bold",
 FontSlant->"Italic"]], "Subsection",
 CellChangeTimes->{{3.775541412824267*^9, 3.7755416727390947`*^9}, {
  3.7755421075764008`*^9, 3.775542108507226*^9}, {3.775723029718266*^9, 
  3.7757230540265265`*^9}, {3.77580286783678*^9, 3.775802874357009*^9}, {
  3.775819565427184*^9, 3.7758195714986753`*^9}, {3.777875870603178*^9, 
  3.777875870719861*^9}},
 Background->GrayLevel[
  0.85],ExpressionUUID->"f081f2da-cd75-49ae-920e-d339d3e905bc"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"LieBasis", "=", 
   RowBox[{"GOLieBasisCompound", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"GOLieBasisEmpty", "[", 
       RowBox[{"dimA1", "+", "dimB1"}], "]"}], ",", 
      RowBox[{"GOLieBasisSp", "[", 
       RowBox[{"dimA2", "+", "dimB2"}], "]"}]}], "}"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"M0List", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"MatrixExp", "[", 
       RowBox[{
        RowBox[{"RandomReal", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0.8"}], "}"}], ",", 
          RowBox[{"Length", "[", "LieBasis", "]"}]}], "]"}], ".", 
        "LieBasis"}], "]"}], ".", "M0"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "100"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"geometry", "=", 
   RowBox[{"GOGeometryConst", "[", 
    RowBox[{"LieBasis", ",", "J0", ",", 
     RowBox[{"+", "1"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"newM", "[", 
    RowBox[{"m_", ",", "s_", ",", "x_"}], "]"}], ":=", 
   RowBox[{"m", ".", 
    RowBox[{"GOapproxExp", "[", 
     RowBox[{"s", ",", "x"}], "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.775541682190981*^9, 3.77554177782376*^9}, {
   3.7756584797572603`*^9, 3.775658491461603*^9}, {3.7756586394444933`*^9, 
   3.775658663320425*^9}, {3.775658803123712*^9, 3.775658805980338*^9}, {
   3.775658899244485*^9, 3.7756589019972677`*^9}, {3.7757176316644278`*^9, 
   3.7757176328901606`*^9}, {3.776148460166892*^9, 3.7761484603276997`*^9}, {
   3.7766787520785265`*^9, 3.7766787566814413`*^9}, 3.7778758499483347`*^9, {
   3.7778759712282343`*^9, 3.7778760085176153`*^9}, {3.777876075162465*^9, 
   3.777876107647256*^9}, {3.7778762150342712`*^9, 3.7778762586018434`*^9}, {
   3.7778795986061583`*^9, 3.7778796028535495`*^9}, 3.7778818122964516`*^9, {
   3.777881946412098*^9, 3.777881955277404*^9}, {3.777882270870017*^9, 
   3.7778822997299232`*^9}},
 CellLabel->"In[54]:=",ExpressionUUID->"2f318c26-8269-4cdd-af32-c6642c7a75b6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SystemSpecific", "=", 
   RowBox[{"{", 
    RowBox[{
    "J0", ",", "M0List", ",", "LieBasis", ",", "geometry", ",", "newM"}], 
    "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7771823805734067`*^9, 3.777182381539304*^9}, {
  3.7771867297541113`*^9, 3.7771867399504547`*^9}, {3.7771870952286863`*^9, 
  3.7771871167190237`*^9}, {3.7771900778804693`*^9, 3.7771900789969316`*^9}},
 CellLabel->"In[58]:=",ExpressionUUID->"1de25334-8f4a-491a-adc1-8bb0817b2726"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"geometry", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
  "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.779099898573863*^9, 3.7790999300494986`*^9}, 
   3.779100448128189*^9},
 CellLabel->"In[59]:=",ExpressionUUID->"2a5381ee-8d46-4fec-9552-6819afa032ed"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"12.554827184013032`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", 
      "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", 
      "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", 
      "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`"},
     {"0.`", "11.149578172688678`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", 
      "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", 
      "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", 
      "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`"},
     {"0.`", "0.`", "10.236040871879506`", "0.`", "0.`", "0.`", "0.`", "0.`", 
      "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", 
      "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", 
      "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`"},
     {"0.`", "0.`", "0.`", "9.851590136687882`", "0.`", "0.`", "0.`", "0.`", 
      "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", 
      "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", 
      "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`"},
     {"0.`", "0.`", "0.`", "0.`", "9.975160800782877`", "0.`", "0.`", "0.`", 
      "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", 
      "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", 
      "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`"},
     {"0.`", "0.`", "0.`", "0.`", "0.`", "9.211684671421917`", "0.`", "0.`", 
      "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", 
      "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", 
      "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`"},
     {"0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "8.890385301408136`", "0.`", 
      "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", 
      "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", 
      "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`"},
     {"0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "8.545761699128736`", 
      "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", 
      "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", 
      "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`"},
     {"0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", 
      "8.26551635386222`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", 
      "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", 
      "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`"},
     {"0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", 
      "8.002548080897713`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", 
      "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", 
      "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`"},
     {"0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", 
      "3.149578172688682`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", 
      "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", 
      "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`"},
     {"0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", 
      "0.`", "2.2360408718795135`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", 
      "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", 
      "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`"},
     {"0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", 
      "0.`", "0.`", "1.851590136687887`", "0.`", "0.`", "0.`", "0.`", "0.`", 
      "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", 
      "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`"},
     {"0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", 
      "0.`", "0.`", "0.`", "1.2116846714219187`", "0.`", "0.`", "0.`", "0.`", 
      "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", 
      "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`"},
     {"0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", 
      "0.`", "0.`", "0.`", "0.`", "0.890385301408136`", "0.`", "0.`", "0.`", 
      "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", 
      "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`"},
     {"0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", 
      "0.`", "0.`", "0.`", "0.`", "0.`", "0.2655163538622213`", "0.`", "0.`", 
      "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", 
      "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`"},
     {"0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", 
      "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "12.554827184013032`", "0.`", 
      "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", 
      "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`"},
     {"0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", 
      "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "11.149578172688678`", 
      "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", 
      "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`"},
     {"0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", 
      "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", 
      "10.236040871879506`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", 
      "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`"},
     {"0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", 
      "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", 
      "9.851590136687882`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", 
      "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`"},
     {"0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", 
      "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", 
      "9.975160800782877`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", 
      "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`"},
     {"0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", 
      "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", 
      "0.`", "9.211684671421917`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", 
      "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`"},
     {"0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", 
      "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", 
      "0.`", "0.`", "8.890385301408136`", "0.`", "0.`", "0.`", "0.`", "0.`", 
      "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`"},
     {"0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", 
      "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", 
      "0.`", "0.`", "0.`", "8.545761699128736`", "0.`", "0.`", "0.`", "0.`", 
      "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`"},
     {"0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", 
      "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", 
      "0.`", "0.`", "0.`", "0.`", "8.26551635386222`", "0.`", "0.`", "0.`", 
      "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`"},
     {"0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", 
      "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", 
      "0.`", "0.`", "0.`", "0.`", "0.`", "8.002548080897713`", "0.`", "0.`", 
      "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`"},
     {"0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", 
      "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", 
      "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "4.554827184013034`", "0.`", 
      "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`"},
     {"0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", 
      "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", 
      "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "3.149578172688682`", 
      "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`"},
     {"0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", 
      "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", 
      "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", 
      "2.2360408718795135`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`"},
     {"0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", 
      "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", 
      "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", 
      "1.851590136687887`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`"},
     {"0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", 
      "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", 
      "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", 
      "1.9751608007828763`", "0.`", "0.`", "0.`", "0.`", "0.`"},
     {"0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", 
      "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", 
      "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", 
      "0.`", "1.2116846714219187`", "0.`", "0.`", "0.`", "0.`"},
     {"0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", 
      "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", 
      "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", 
      "0.`", "0.`", "0.890385301408136`", "0.`", "0.`", "0.`"},
     {"0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", 
      "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", 
      "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", 
      "0.`", "0.`", "0.`", "0.5457616991287377`", "0.`", "0.`"},
     {"0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", 
      "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", 
      "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", 
      "0.`", "0.`", "0.`", "0.`", "0.2655163538622213`", "0.`"},
     {"0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", 
      "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", 
      "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", 
      "0.`", "0.`", "0.`", "0.`", "0.`", "0.002548080897713638`"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[
   SparseArray[
    Automatic, {36, 36}, 0., {
     1, {{0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 
       19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 
       36}, {{1}, {2}, {3}, {4}, {5}, {6}, {7}, {8}, {9}, {10}, {11}, {12}, {
       13}, {14}, {15}, {16}, {17}, {18}, {19}, {20}, {21}, {22}, {23}, {
       24}, {25}, {26}, {27}, {28}, {29}, {30}, {31}, {32}, {33}, {34}, {
       35}, {36}}}, {12.554827184013032`, 11.149578172688678`, 
      10.236040871879506`, 9.851590136687882, 9.975160800782877, 
      9.211684671421917, 8.890385301408136, 8.545761699128736, 
      8.26551635386222, 8.002548080897713, 3.149578172688682, 
      2.2360408718795135`, 1.851590136687887, 1.2116846714219187`, 
      0.890385301408136, 0.2655163538622213, 12.554827184013032`, 
      11.149578172688678`, 10.236040871879506`, 9.851590136687882, 
      9.975160800782877, 9.211684671421917, 8.890385301408136, 
      8.545761699128736, 8.26551635386222, 8.002548080897713, 
      4.554827184013034, 3.149578172688682, 2.2360408718795135`, 
      1.851590136687887, 1.9751608007828763`, 1.2116846714219187`, 
      0.890385301408136, 0.5457616991287377, 0.2655163538622213, 
      0.002548080897713638}}]]]]], "Output",
 CellChangeTimes->{{3.779099901090119*^9, 3.7790999305257697`*^9}, 
   3.7791004485263147`*^9, 3.7812839618170185`*^9, 3.8099478221850405`*^9, 
   3.809948309256768*^9},
 CellLabel->
  "Out[59]//MatrixForm=",ExpressionUUID->"6d0c51ea-465f-486c-81cc-\
ffb2c29923ec"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["3. Define the procedure-specific input arguments",
 FontWeight->"Bold",
 FontSlant->"Italic"]], "Subsection",
 CellChangeTimes->{{3.775541412824267*^9, 3.7755416727390947`*^9}, {
  3.7755421075764008`*^9, 3.775542108507226*^9}, {3.775723029718266*^9, 
  3.7757230702268715`*^9}, {3.775802876615396*^9, 3.775802877040338*^9}, {
  3.775819576737215*^9, 3.775819579044883*^9}, {3.775920847928969*^9, 
  3.775920848594467*^9}, {3.7778758745745645`*^9, 3.777875874719137*^9}},
 Background->GrayLevel[
  0.85],ExpressionUUID->"944a88fe-b988-4dd0-9eb6-9ed713118a0c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"stepcorrection", "[", "s_", "]"}], ":=", 
    RowBox[{"s", "/", "2"}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
   "How", " ", "to", " ", "correct", " ", "the", " ", "step", " ", "size"}], 
   " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"gradienttolerance", "=", 
    SuperscriptBox["10", 
     RowBox[{"-", "6"}]]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"Tolerance", " ", "for", " ", "gradient"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"valuetolerance", "=", 
    SuperscriptBox["10", 
     RowBox[{"-", "8"}]]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
   "Tolerance", " ", "of", " ", "two", " ", "successive", " ", "function", 
    " ", "values"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"steplimit", "=", "\[Infinity]"}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Stop", " ", "after", " ", "some", " ", "finite", " ", "number", " ", 
     "of", " ", "steps"}], ",", " ", 
    RowBox[{"regardless", " ", "of", " ", "convergence"}]}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pursueall", "=", "False"}], ";", " ", 
  RowBox[{"(*", " ", 
   RowBox[{
   "Here", " ", "we", " ", "specify", " ", "that", " ", "all", " ", "50", " ",
     "initial", " ", "trajectories", " ", "should", " ", "be", " ", "pursued",
     " ", "until", " ", "convergence"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"ProcedureSpecific", "=", 
   RowBox[{"{", 
    RowBox[{
    "gradienttolerance", ",", "valuetolerance", ",", "steplimit", ",", 
     "stepcorrection", ",", "pursueall"}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQBWIQreS29+VZxTeOWdd9P4DoFFE73R9AOnHFYTDN/a7G
6D+QnmMeYAqii6qu7PRWAvJVlXaB6DAL7h1ZQFqwUBxMq8Rdfg+iS0tvgWn9
abw/QXTUF3Ew3WFR9DIXSE/oUHwFou/sXyxdoPzG8V9rnAKITjtxRAVE1wW1
qoNoG76En4VAWkniKVMRkLZ6HFWZqfLGse1vMpgOOnlRMBtI1x34A6Y3sk1V
tVR943io5QGYvnD5TiKIzln7AUxP4EvdvxtIz1+YB6Y/fjtyF0SrhX0D0yU8
Ti9A9A/BUDB9968Ewx4g/eGTPJjm+Nn5EUTbLj8Kpl8c9uV5lvTGMWkVMy+I
BgAO/aYV
  "],
 CellLabel->"In[60]:=",ExpressionUUID->"28738bff-7bd7-4efd-aa73-7444a9dd85cf"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Run the Optimization and evaluate results",
 FontWeight->"Bold",
 FontSlant->"Italic"]], "Subsection",
 CellChangeTimes->{{3.775541412824267*^9, 3.7755416727390947`*^9}, {
  3.7755421075764008`*^9, 3.775542108507226*^9}, {3.775723029718266*^9, 
  3.7757230702268715`*^9}, {3.775802876615396*^9, 3.775802877040338*^9}, {
  3.775819576737215*^9, 3.7758195911241703`*^9}, {3.777876491696102*^9, 
  3.7778765017522216`*^9}},
 Background->GrayLevel[
  0.85],ExpressionUUID->"33b61afb-01ab-4d06-bb1b-03c52ddf30a6"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"time", ",", "Result"}], "}"}], "=", 
   RowBox[{"Timing", "[", 
    RowBox[{"GOOptimize", "[", 
     RowBox[{
     "ProblemSpecific", ",", "SystemSpecific", ",", "ProcedureSpecific"}], 
     "]"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.775541917935274*^9, 3.775541929914413*^9}, {
   3.775542017052538*^9, 3.775542060069221*^9}, {3.775802848553993*^9, 
   3.775802853610269*^9}, {3.775802930960863*^9, 3.7758029314533873`*^9}, {
   3.7758196566862297`*^9, 3.775819664779613*^9}, {3.776077266966263*^9, 
   3.776077274968354*^9}, {3.776142323700296*^9, 3.776142327362258*^9}, {
   3.776147293258299*^9, 3.7761472949973507`*^9}, {3.776149064910078*^9, 
   3.776149065780347*^9}, {3.776149255917335*^9, 3.7761492570149517`*^9}, {
   3.7771986243889976`*^9, 3.777198624560539*^9}, {3.7778765173275495`*^9, 
   3.7778765338773193`*^9}, 3.7778767055570936`*^9},
 CellLabel->"In[65]:=",ExpressionUUID->"ee2b0e89-1711-4a0a-9365-0d1a89847dfa"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\<Reason for termination: \>\"", ",", 
    RowBox[{"Result", "[", 
     RowBox[{"[", "7", "]"}], "]"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\<Time taken: \>\"", ",", "time", ",", "\"\< seconds\>\""}], 
   "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\<Final value: \>\"", ",", 
    RowBox[{"Result", "\[LeftDoubleBracket]", 
     RowBox[{"1", ",", "1"}], "\[RightDoubleBracket]"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\<Number of iterations: \>\"", ",", 
    RowBox[{"Length", "[", 
     RowBox[{"Result", "\[LeftDoubleBracket]", 
      RowBox[{"4", ",", "1"}], "\[RightDoubleBracket]"}], "]"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\<Number of total corrections: \>\"", ",", 
    RowBox[{
     RowBox[{"Result", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}],
      "//", "Total"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"ListPlot", "[", 
  RowBox[{
   RowBox[{"Result", "\[LeftDoubleBracket]", "5", "\[RightDoubleBracket]"}], 
   ",", " ", 
   RowBox[{"ImageSize", "\[Rule]", "Large"}], ",", " ", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<No. of iterations\>\"", ",", "\"\<Function value f\>\""}], 
     "}"}]}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
   RowBox[{"Joined", "\[Rule]", "True"}]}], "]"}]}], "Input",
 CellChangeTimes->{3.777915513014439*^9},
 CellLabel->"In[66]:=",ExpressionUUID->"f4bf4206-cba2-40e8-a0e0-06ff6447e73e"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Reason for termination: \"\>", 
   "\[InvisibleSpace]", "\<\"Function value tolerance reached\"\>"}],
  SequenceForm["Reason for termination: ", "Function value tolerance reached"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.7778765672367253`*^9, 3.7778765927385683`*^9}, 
   3.7778766241037416`*^9, {3.777876663090545*^9, 3.7778767097718225`*^9}, {
   3.777876743573449*^9, 3.7778767642163224`*^9}, {3.7778768137045927`*^9, 
   3.7778768272603626`*^9}, {3.777879533204275*^9, 3.7778796118933554`*^9}, 
   3.777879679269459*^9, 3.7778797508322*^9, 3.777879836494384*^9, 
   3.777879911999589*^9, {3.7778799439771395`*^9, 3.7778800142061157`*^9}, {
   3.777880077241645*^9, 3.7778801007205243`*^9}, 3.7778819974256735`*^9, 
   3.7778820325288553`*^9, 3.777882404881856*^9, {3.777915510661439*^9, 
   3.7779155137571898`*^9}, 3.779099885267759*^9, 3.781283966363855*^9, 
   3.8099478265176125`*^9, 3.8099483160989757`*^9},
 CellLabel->
  "During evaluation of \
In[66]:=",ExpressionUUID->"2e87a2e0-cdd2-4d05-bf40-4960aae8cd79"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Time taken: \"\>", "\[InvisibleSpace]", "6.1875`", 
   "\[InvisibleSpace]", "\<\" seconds\"\>"}],
  SequenceForm["Time taken: ", 6.1875, " seconds"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.7778765672367253`*^9, 3.7778765927385683`*^9}, 
   3.7778766241037416`*^9, {3.777876663090545*^9, 3.7778767097718225`*^9}, {
   3.777876743573449*^9, 3.7778767642163224`*^9}, {3.7778768137045927`*^9, 
   3.7778768272603626`*^9}, {3.777879533204275*^9, 3.7778796118933554`*^9}, 
   3.777879679269459*^9, 3.7778797508322*^9, 3.777879836494384*^9, 
   3.777879911999589*^9, {3.7778799439771395`*^9, 3.7778800142061157`*^9}, {
   3.777880077241645*^9, 3.7778801007205243`*^9}, 3.7778819974256735`*^9, 
   3.7778820325288553`*^9, 3.777882404881856*^9, {3.777915510661439*^9, 
   3.7779155137571898`*^9}, 3.779099885267759*^9, 3.781283966363855*^9, 
   3.8099478265176125`*^9, 3.809948316109933*^9},
 CellLabel->
  "During evaluation of \
In[66]:=",ExpressionUUID->"5f19d5cf-4fd9-4746-bd16-3a8aad405abc"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Final value: \"\>", "\[InvisibleSpace]", 
   "0.07776657679774632`"}],
  SequenceForm["Final value: ", 0.07776657679774632],
  Editable->False]], "Print",
 CellChangeTimes->{{3.7778765672367253`*^9, 3.7778765927385683`*^9}, 
   3.7778766241037416`*^9, {3.777876663090545*^9, 3.7778767097718225`*^9}, {
   3.777876743573449*^9, 3.7778767642163224`*^9}, {3.7778768137045927`*^9, 
   3.7778768272603626`*^9}, {3.777879533204275*^9, 3.7778796118933554`*^9}, 
   3.777879679269459*^9, 3.7778797508322*^9, 3.777879836494384*^9, 
   3.777879911999589*^9, {3.7778799439771395`*^9, 3.7778800142061157`*^9}, {
   3.777880077241645*^9, 3.7778801007205243`*^9}, 3.7778819974256735`*^9, 
   3.7778820325288553`*^9, 3.777882404881856*^9, {3.777915510661439*^9, 
   3.7779155137571898`*^9}, 3.779099885267759*^9, 3.781283966363855*^9, 
   3.8099478265176125`*^9, 3.809948316138855*^9},
 CellLabel->
  "During evaluation of \
In[66]:=",ExpressionUUID->"a38ab026-fe3d-4955-894f-61cacada5d7d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Number of iterations: \"\>", "\[InvisibleSpace]", "45"}],
  SequenceForm["Number of iterations: ", 45],
  Editable->False]], "Print",
 CellChangeTimes->{{3.7778765672367253`*^9, 3.7778765927385683`*^9}, 
   3.7778766241037416`*^9, {3.777876663090545*^9, 3.7778767097718225`*^9}, {
   3.777876743573449*^9, 3.7778767642163224`*^9}, {3.7778768137045927`*^9, 
   3.7778768272603626`*^9}, {3.777879533204275*^9, 3.7778796118933554`*^9}, 
   3.777879679269459*^9, 3.7778797508322*^9, 3.777879836494384*^9, 
   3.777879911999589*^9, {3.7778799439771395`*^9, 3.7778800142061157`*^9}, {
   3.777880077241645*^9, 3.7778801007205243`*^9}, 3.7778819974256735`*^9, 
   3.7778820325288553`*^9, 3.777882404881856*^9, {3.777915510661439*^9, 
   3.7779155137571898`*^9}, 3.779099885267759*^9, 3.781283966363855*^9, 
   3.8099478265176125`*^9, 3.8099483161438413`*^9},
 CellLabel->
  "During evaluation of \
In[66]:=",ExpressionUUID->"81e09325-29dd-41c0-8cef-51f0fc21ea2e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Number of total corrections: \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["Number of total corrections: ", 0],
  Editable->False]], "Print",
 CellChangeTimes->{{3.7778765672367253`*^9, 3.7778765927385683`*^9}, 
   3.7778766241037416`*^9, {3.777876663090545*^9, 3.7778767097718225`*^9}, {
   3.777876743573449*^9, 3.7778767642163224`*^9}, {3.7778768137045927`*^9, 
   3.7778768272603626`*^9}, {3.777879533204275*^9, 3.7778796118933554`*^9}, 
   3.777879679269459*^9, 3.7778797508322*^9, 3.777879836494384*^9, 
   3.777879911999589*^9, {3.7778799439771395`*^9, 3.7778800142061157`*^9}, {
   3.777880077241645*^9, 3.7778801007205243`*^9}, 3.7778819974256735`*^9, 
   3.7778820325288553`*^9, 3.777882404881856*^9, {3.777915510661439*^9, 
   3.7779155137571898`*^9}, 3.779099885267759*^9, 3.781283966363855*^9, 
   3.8099478265176125`*^9, 3.809948316149826*^9},
 CellLabel->
  "During evaluation of \
In[66]:=",ExpressionUUID->"f1d5df33-1b16-4414-bb5e-2661216f6e43"]
}, Open  ]],

Cell[BoxData[
 GraphicsBox[{{}, {{{}, {}, 
     {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
      0.012833333333333334`], AbsoluteThickness[1.6], LineBox[CompressedData["
1:eJxTTMoPSmViYGDQBWIQDQEf7OV3V105+verPVTA4ftKua1HIr5A+RwOMziC
5fo2fYLyBRx6JYp9q7g+QvkiDkIGTb9tD7yD8iUc7ixzWp2X/hrKl3FYuiBs
XivvCyhfwWH+nNxZK3c+gfKVHNZpytZfrngI5as4dDFIzKnYewfKV3P40XtH
4hjndShfw6FfTqLZifcSlK/lIHIlLXTOy9NQvo4Dk+GNqVNXHIXy9RxOLDg1
Qcz6IJRv4FDjVSR/dMYeKN/QoSEvzkn59Q4o38jhwJ+zNz9t3wblGztMsPOw
7C/ZCuWbONiJhH4sPrAFyjd1WBfN+4EzDsY3c5g0L7lvrwaMb+5Q92c18wtu
GN/Cwe3qF3WbP5uhfEuHlnn+z5d8hvGtHHZMd1ny8B2Mb+1w577UY5M3ML6N
w4VUxt/rXsH4tg521TXXzr6E8e0cEpoX83jB+fYOPWofn/9+AeM7OLhd/sZy
FsZvcHBQ81eetgEu7+gQ4rlBbz5c3tFh1unowilweScHsZeKR3vh8k4OexQX
zOyEyzs72Cz3+90Gl3d2uFexM6QVLu/iECZe4tkCl3dxyPn5bX4zXN7VwWCP
gwmc3+DqYLdw3fsmuLybQ8X+74fh/AY3B7FSwRUgPgCZK9kU
       "]]}}, 
    {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.012833333333333334`],
      AbsoluteThickness[1.6]}, {
     {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
      0.012833333333333334`], AbsoluteThickness[1.6]}, {}}, {
     {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
      0.012833333333333334`], AbsoluteThickness[1.6]}, {}}}, {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox["\"No. of iterations\"", TraditionalForm], 
    FormBox["\"Function value f\"", TraditionalForm]},
  AxesOrigin->{0.08333333333333331, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImageSize->Large,
  Method->{
   "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0.08333333333333331, 45.}, {0, 1.3744562435128456`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.777876567357403*^9, 3.7778765928542614`*^9}, 
   3.7778766242553368`*^9, {3.777876663189286*^9, 3.777876709901471*^9}, {
   3.777876743670187*^9, 3.777876764324023*^9}, {3.7778768138402367`*^9, 
   3.7778768273930464`*^9}, {3.777879533319965*^9, 3.7778796120140624`*^9}, 
   3.7778796793901367`*^9, 3.7778797509468937`*^9, 3.7778798381639557`*^9, 
   3.7778799121093264`*^9, {3.7778799441018205`*^9, 3.7778800143138266`*^9}, {
   3.777880077359338*^9, 3.7778801008472004`*^9}, 3.777881997824638*^9, 
   3.7778820326468673`*^9, 3.777882404977599*^9, {3.777915510900874*^9, 
   3.777915513996771*^9}, 3.779099885707811*^9, 3.7812839666082*^9, 
   3.809947832289548*^9, 3.809948316530637*^9},
 CellLabel->"Out[71]=",ExpressionUUID->"42d6e62f-5bcc-4862-bd62-8fefa0e2e896"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Bosonic Complexity of Purification (CoP)", "Section",
 CellChangeTimes->{{3.775541190332918*^9, 3.775541197720715*^9}, {
  3.7766821794467497`*^9, 
  3.7766821834467897`*^9}},ExpressionUUID->"afcb0b22-0f7b-4104-bc4d-\
fec7ef4b036c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"L", "=", "100"}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"number", " ", "of", " ", "lattice", " ", "sites"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"l", "=", "1."}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"lattice", " ", "spacing"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"m", "=", ".1"}], ";"}], " ", 
  RowBox[{"(*", " ", "mass", " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"dimA1", "=", "1"}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"sites", " ", "of", " ", "subsystem", " ", "A1"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"dimB1", "=", "3"}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"sites", " ", "of", " ", "subsystem", " ", "B1"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "=", "5"}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
   "distance", " ", "between", " ", "subsystem", " ", "A1", " ", "and", " ", 
    "B1"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"dimPur", "=", 
    RowBox[{"dimA1", "+", "dimB1"}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
   "dimensions", " ", "of", " ", "the", " ", "purifying", " ", "systm"}], 
   "*)"}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.7766752493384905`*^9, 3.776675304991503*^9}, {
   3.776675340236038*^9, 3.776675359125998*^9}, {3.776675400716584*^9, 
   3.77667540739126*^9}, {3.7766782918910627`*^9, 3.7766782981508265`*^9}, {
   3.776681109400042*^9, 3.7766811132731833`*^9}, {3.776767627232751*^9, 
   3.776767645137799*^9}, {3.7770247958176646`*^9, 3.7770247969831934`*^9}, {
   3.777204705416757*^9, 3.777204713102418*^9}, {3.7772048050920696`*^9, 
   3.7772048065142727`*^9}, {3.777204853317474*^9, 3.777204855609499*^9}, {
   3.777613394619652*^9, 3.7776134266920223`*^9}, {3.777614044319818*^9, 
   3.777614045223138*^9}, {3.777614489100884*^9, 3.7776145171550384`*^9}, {
   3.7776147024842234`*^9, 3.7776147033255644`*^9}, {3.7778820901669655`*^9, 
   3.7778821087862034`*^9}, {3.7778829602890897`*^9, 
   3.7778829613203354`*^9}, {3.7778830860254345`*^9, 
   3.7778830869010935`*^9}, {3.7778831819291215`*^9, 
   3.7778831828636255`*^9}, {3.7778832155552034`*^9, 
   3.7778832165036693`*^9}, {3.777883283310329*^9, 3.7778832842557755`*^9}, {
   3.777883359369193*^9, 3.777883360795429*^9}, {3.777883431354806*^9, 
   3.7778834322125144`*^9}, {3.777883668483843*^9, 3.7778836694183826`*^9}, 
   3.777889431516571*^9},
 CellLabel->"In[72]:=",ExpressionUUID->"acf79e2c-aa66-430e-bc48-e9c2ca25e2f1"],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Pre-algorithm: Create complex structures and initial \
transformations",
 FontWeight->"Bold",
 FontSlant->"Italic"]], "Subsection",
 CellChangeTimes->{{3.775541412824267*^9, 3.7755416727390947`*^9}, {
  3.7755421075764008`*^9, 3.775542108507226*^9}, {3.775723029718266*^9, 
  3.7757230540265265`*^9}, {3.77580286783678*^9, 3.775802874357009*^9}, {
  3.775819565427184*^9, 3.7758195714986753`*^9}, {3.777875870603178*^9, 
  3.777875870719861*^9}, {3.777882248813966*^9, 3.777882296261156*^9}},
 Background->GrayLevel[
  0.85],ExpressionUUID->"25e48842-bcf7-4988-a183-388a5b901b33"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"CM0", "=", 
   RowBox[{"KGcmRes", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"L", ",", "l", ",", "m"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"dimA1", ",", "dimB1", ",", "d"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"rlist", ",", "MTra"}], "}"}], "=", 
   RowBox[{"GOExtractStdFormG", "[", "CM0", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"JT", "=", 
   RowBox[{"GOPurifyStandardJBoson", "[", 
    RowBox[{"rlist", ",", 
     RowBox[{"dimA2", "+", "dimB2"}], ",", "\"\<qpqp\>\""}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"JR", "=", 
    RowBox[{"GOTransformGtoJ", "[", 
     RowBox[{
      RowBox[{"IdentityMatrix", "[", 
       RowBox[{"2", 
        RowBox[{"(", 
         RowBox[{"dimA1", "+", "dimB1", "+", "dimPur"}], ")"}]}], "]"}], ",", 
      "\"\<qpqp\>\"", ",", "\"\<qpqp\>\""}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"J0", "=", "JR"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"M0", "=", 
    RowBox[{
     RowBox[{"ArrayFlatten", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"MTra", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", 
          RowBox[{"IdentityMatrix", "[", 
           RowBox[{"2", "dimPur"}], "]"}]}], "}"}]}], "}"}], "]"}], "//", 
     "SparseArray"}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Attention", ":", " ", 
     RowBox[{"For", " ", "complexity"}]}], ",", " ", 
    RowBox[{"we", " ", "need", " ", "to", " ", "put", " ", "MTra"}], ",", " ", 
    RowBox[{
    "because", " ", "JR", " ", "transforms", " ", "inversely", " ", "to", " ", 
     RowBox[{
      RowBox[{"JT", "!!"}], "!"}]}]}], " ", 
   "*)"}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.7778822815754075`*^9, 3.7778822842791815`*^9}, {
  3.777882435262663*^9, 3.777882483171424*^9}, {3.7778827249665565`*^9, 
  3.7778827272095275`*^9}, {3.7778836248714027`*^9, 3.7778836326406374`*^9}, {
  3.777883789477475*^9, 3.7778838276943417`*^9}},
 CellLabel->"In[79]:=",ExpressionUUID->"185c3e9e-abe6-4f49-9089-41294b586e05"],

Cell[CellGroupData[{

Cell["Consistency checks", "Subsubsection",
 CellChangeTimes->{{3.777876152283966*^9, 
  3.777876167379615*^9}},ExpressionUUID->"c0bb8980-fde9-4621-ba72-\
ac8dd9e192e6"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"J0", ".", "J0"}], "//", "Eigenvalues", " ", 
  RowBox[{"(*", 
   RowBox[{
   "check", " ", "J0", " ", "to", " ", "describe", " ", "pure", " ", 
    "bosonic", " ", "state"}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.7778762765598497`*^9, 3.7778762995224376`*^9}},
 CellLabel->"In[85]:=",ExpressionUUID->"4bdb2a0a-6563-4f97-82c7-65419747b96d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "1"}], ",", 
   RowBox[{"-", "1"}], ",", 
   RowBox[{"-", "1"}], ",", 
   RowBox[{"-", "1"}], ",", 
   RowBox[{"-", "1"}], ",", 
   RowBox[{"-", "1"}], ",", 
   RowBox[{"-", "1"}], ",", 
   RowBox[{"-", "1"}], ",", 
   RowBox[{"-", "1"}], ",", 
   RowBox[{"-", "1"}], ",", 
   RowBox[{"-", "1"}], ",", 
   RowBox[{"-", "1"}], ",", 
   RowBox[{"-", "1"}], ",", 
   RowBox[{"-", "1"}], ",", 
   RowBox[{"-", "1"}], ",", 
   RowBox[{"-", "1"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.7778763008169746`*^9, {3.777876564469123*^9, 3.777876589273828*^9}, 
   3.777876621292272*^9, {3.777876660023742*^9, 3.7778766998642635`*^9}, {
   3.777876740408906*^9, 3.777876761431754*^9}, {3.777876810840246*^9, 
   3.777876823982125*^9}, {3.777879530409743*^9, 3.77787960597917*^9}, 
   3.777879673839962*^9, 3.777879744989814*^9, 3.77787980273261*^9, 
   3.777879903923173*^9, 3.7778799352883453`*^9, {3.777879965419891*^9, 
   3.777880008251032*^9}, 3.777880095434634*^9, 3.777880390321214*^9, 
   3.7778819636111293`*^9, 3.777882027823431*^9, 3.777882731498062*^9, 
   3.7778827961813064`*^9, {3.7778828586084633`*^9, 3.777882909255478*^9}, 
   3.777882964032084*^9, {3.777883016798416*^9, 3.777883045397981*^9}, 
   3.7778830894762096`*^9, {3.7778831671147118`*^9, 3.777883186666459*^9}, 
   3.7778832221505737`*^9, 3.7778832889173126`*^9, 3.7778833665380383`*^9, 
   3.7778834398800173`*^9, 3.777883638795188*^9, 3.777883672201907*^9, 
   3.7778838397132177`*^9, {3.7778839187928705`*^9, 3.777883929240944*^9}, 
   3.777915492344035*^9, 3.7812839786320324`*^9, 3.8099483364128785`*^9},
 CellLabel->"Out[85]=",ExpressionUUID->"b090e612-b2f1-457e-87c6-0f651f088263"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"MTra", ".", "CM0", ".", 
     RowBox[{"Transpose", "[", "MTra", "]"}]}], "//", "Chop"}], "//", 
   "MatrixForm"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"check", " ", "correct", " ", "transformation"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"Cosh", "[", 
  RowBox[{"2", "rlist"}], "]"}]}], "Input",
 CellChangeTimes->{{3.777198737596079*^9, 3.777198782282807*^9}, {
   3.777205857963931*^9, 3.7772058665912056`*^9}, 3.777876127377531*^9, {
   3.777880674992839*^9, 3.777880695994825*^9}},
 CellLabel->"In[86]:=",ExpressionUUID->"8b655555-aad1-4ab6-be8c-3502ffe43aa3"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1.4624318090096575`", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "1.462431809009657`", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "1.2222071020067429`", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "1.2222071020067422`", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "1.0660395981304736`", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "1.0660395981304749`", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "1.0003184594040178`", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "1.0003184594040182`"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.777198743193082*^9, 3.777198782782468*^9}, 
   3.77720488822414*^9, 3.777205555826618*^9, 3.7772058359981933`*^9, 
   3.777205874112218*^9, 3.7772065315370636`*^9, 3.77720662180194*^9, 
   3.7776119359909253`*^9, 3.7776121633636007`*^9, {3.777876111985623*^9, 
   3.777876130947975*^9}, {3.7778765645419273`*^9, 3.777876589323699*^9}, 
   3.777876621351098*^9, {3.7778766600955496`*^9, 3.7778766999320827`*^9}, {
   3.7778767404627614`*^9, 3.7778767614925947`*^9}, {3.7778768109200335`*^9, 
   3.777876824044959*^9}, {3.77787953047457*^9, 3.7778796060479717`*^9}, 
   3.777879673901797*^9, 3.7778797450446672`*^9, 3.77787980280742*^9, 
   3.777879903987002*^9, 3.7778799353481855`*^9, {3.7778799654817247`*^9, 
   3.777880008334806*^9}, 3.777880095508438*^9, 3.7778803904059863`*^9, {
   3.777880690378827*^9, 3.77788069637381*^9}, 3.7778819638036146`*^9, 
   3.777882027888259*^9, 3.777882731581837*^9, 3.7778827962531133`*^9, {
   3.7778828586832643`*^9, 3.777882909331277*^9}, 3.7778829641198497`*^9, {
   3.777883016885187*^9, 3.7778830454697886`*^9}, 3.777883089551011*^9, {
   3.777883167194502*^9, 3.7778831867512345`*^9}, 3.777883222226551*^9, 
   3.7778832890060964`*^9, 3.7778833666018643`*^9, 3.777883439956813*^9, 
   3.7778836388809586`*^9, 3.777883672283685*^9, 3.777883839780039*^9, {
   3.7778839188556995`*^9, 3.777883929307765*^9}, 3.777915492441437*^9, 
   3.7812839786868844`*^9, 3.809948336512192*^9},
 CellLabel->
  "Out[86]//MatrixForm=",ExpressionUUID->"b34bd644-78be-4abb-a3ef-\
67d5c780246e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.462431809009657`", ",", "1.2222071020067422`", ",", 
   "1.0660395981304749`", ",", "1.0003184594040182`"}], "}"}]], "Output",
 CellChangeTimes->{{3.777198743193082*^9, 3.777198782782468*^9}, 
   3.77720488822414*^9, 3.777205555826618*^9, 3.7772058359981933`*^9, 
   3.777205874112218*^9, 3.7772065315370636`*^9, 3.77720662180194*^9, 
   3.7776119359909253`*^9, 3.7776121633636007`*^9, {3.777876111985623*^9, 
   3.777876130947975*^9}, {3.7778765645419273`*^9, 3.777876589323699*^9}, 
   3.777876621351098*^9, {3.7778766600955496`*^9, 3.7778766999320827`*^9}, {
   3.7778767404627614`*^9, 3.7778767614925947`*^9}, {3.7778768109200335`*^9, 
   3.777876824044959*^9}, {3.77787953047457*^9, 3.7778796060479717`*^9}, 
   3.777879673901797*^9, 3.7778797450446672`*^9, 3.77787980280742*^9, 
   3.777879903987002*^9, 3.7778799353481855`*^9, {3.7778799654817247`*^9, 
   3.777880008334806*^9}, 3.777880095508438*^9, 3.7778803904059863`*^9, {
   3.777880690378827*^9, 3.77788069637381*^9}, 3.7778819638036146`*^9, 
   3.777882027888259*^9, 3.777882731581837*^9, 3.7778827962531133`*^9, {
   3.7778828586832643`*^9, 3.777882909331277*^9}, 3.7778829641198497`*^9, {
   3.777883016885187*^9, 3.7778830454697886`*^9}, 3.777883089551011*^9, {
   3.777883167194502*^9, 3.7778831867512345`*^9}, 3.777883222226551*^9, 
   3.7778832890060964`*^9, 3.7778833666018643`*^9, 3.777883439956813*^9, 
   3.7778836388809586`*^9, 3.777883672283685*^9, 3.777883839780039*^9, {
   3.7778839188556995`*^9, 3.777883929307765*^9}, 3.777915492441437*^9, 
   3.7812839786868844`*^9, 3.8099483365780153`*^9},
 CellLabel->"Out[87]=",ExpressionUUID->"d843a9e2-10dc-415c-a2df-aee24128ce60"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"MTra", ".", 
    RowBox[{"GOinvMSp", "[", "MTra", "]"}]}], "//", "Chop"}], "//", 
  "MatrixForm", " ", 
  RowBox[{"(*", " ", 
   RowBox[{"check", " ", "symplectic"}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.7772055574694815`*^9, 3.77720557163929*^9}, {
  3.777205850324972*^9, 3.7772058560850906`*^9}},
 CellLabel->"In[88]:=",ExpressionUUID->"f9cc5fb8-8d81-4217-8656-6f6fa5950505"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0.9999999999999994`", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0.9999999999999993`", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0.9999999999999996`", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0.9999999999999996`", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0.9999999999999996`", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0.9999999999999996`", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0.9999999999999999`", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0.9999999999999999`"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.777205565894978*^9, 3.7772055719508123`*^9}, 
   3.777205838167265*^9, 3.777205874196993*^9, 3.777206531606892*^9, 
   3.7772066218592978`*^9, 3.777611936106044*^9, 3.777612163465933*^9, 
   3.7778761377168536`*^9, {3.7778765646147337`*^9, 3.7778765893915143`*^9}, 
   3.7778766214338913`*^9, {3.7778766601633677`*^9, 3.777876699996908*^9}, {
   3.777876740546536*^9, 3.777876761568387*^9}, {3.7778768110147805`*^9, 
   3.7778768241097827`*^9}, {3.777879530549369*^9, 3.7778796061197796`*^9}, 
   3.7778796739616365`*^9, 3.7778797451254525`*^9, 3.7778798028702497`*^9, 
   3.7778799040448494`*^9, 3.777879935416005*^9, {3.7778799655515375`*^9, 
   3.7778800084145927`*^9}, 3.777880095578252*^9, 3.7778803904877696`*^9, 
   3.777881963919307*^9, 3.777882027959069*^9, 3.7778827316706*^9, 
   3.7778827963358927`*^9, {3.7778828587690334`*^9, 3.777882909416049*^9}, 
   3.7778829642175875`*^9, {3.7778830169958887`*^9, 3.77788304556653*^9}, 
   3.7778830896527376`*^9, {3.777883167285257*^9, 3.7778831868449807`*^9}, 
   3.7778832223143167`*^9, 3.7778832890968523`*^9, 3.7778833666926203`*^9, 
   3.7778834400465727`*^9, 3.777883638981689*^9, 3.7778836723814244`*^9, 
   3.777883839870798*^9, {3.7778839189514446`*^9, 3.7778839294005175`*^9}, 
   3.7779154925623426`*^9, 3.781283978750734*^9, 3.809948336666896*^9},
 CellLabel->
  "Out[88]//MatrixForm=",ExpressionUUID->"d70e9dfe-b797-4216-82df-\
c2a59dc88b56"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"rrlist", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"rlist", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
    ",", 
    RowBox[{"rlist", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
    ",", 
    RowBox[{"rlist", "\[LeftDoubleBracket]", "4", "\[RightDoubleBracket]"}], 
    ",", 
    RowBox[{"rlist", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}]}],
    "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CMback", "=", 
   RowBox[{
    RowBox[{"Inverse", "[", "MTra", "]"}], ".", 
    RowBox[{"DiagonalMatrix", "[", 
     RowBox[{"Cosh", "/@", 
      RowBox[{"Flatten", "[", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"2", "r"}], ",", 
           RowBox[{"2", "r"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"r", ",", "rlist"}], "}"}]}], "]"}], "]"}]}], "]"}], ".", 
    RowBox[{"Transpose", "[", 
     RowBox[{"Inverse", "[", "MTra", "]"}], "]"}]}]}], ";", 
  RowBox[{"CMback", "//", "MatrixForm"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CM0", "-", "CMback"}], "//", "Chop"}], "//", 
  "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.777880175383005*^9, 3.777880368178276*^9}, 
   3.777880469034846*^9, {3.777880769144322*^9, 3.777880801578639*^9}, {
   3.777880869272026*^9, 3.777880888199439*^9}, 3.7778819688780546`*^9},
 CellLabel->"In[89]:=",ExpressionUUID->"fee97b9e-7368-4101-bdda-8792b9d4d0b5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.46401752116522943`", ",", "0.32743939181403514`", ",", 
   "0.01261829035015194`", ",", "0.18072805790539295`"}], "}"}]], "Output",
 CellChangeTimes->{{3.7778802176863575`*^9, 3.77788024272544*^9}, {
   3.777880289186073*^9, 3.777880390568552*^9}, 3.777880483038418*^9, {
   3.777880788400859*^9, 3.7778808021710553`*^9}, 3.7778808563073683`*^9, 
   3.777880888703126*^9, 3.7778814074155903`*^9, {3.7778819640260277`*^9, 
   3.777881969381733*^9}, 3.7778820280268884`*^9, 3.777882731768339*^9, 
   3.7778827964126887`*^9, {3.777882858855801*^9, 3.7778829094928427`*^9}, 
   3.77788296429538*^9, {3.7778830062555947`*^9, 3.777883045656291*^9}, 
   3.7778830897375107`*^9, {3.7778831673720245`*^9, 3.7778831869397287`*^9}, 
   3.7778832223951006`*^9, 3.7778832891836205`*^9, 3.7778833667744007`*^9, 
   3.7778834401243644`*^9, 3.777883639055491*^9, 3.777883672468192*^9, 
   3.77788383995158*^9, {3.7778839190312314`*^9, 3.7778839294763165`*^9}, 
   3.7779154926531982`*^9, 3.781283978807582*^9, 3.809948336824112*^9},
 CellLabel->"Out[89]=",ExpressionUUID->"a125f6b5-856f-44f3-8003-2219afd19d3d"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1.28100771466921`", 
      RowBox[{"-", "5.65113277353757`*^-16"}], 
      RowBox[{"-", "0.006975571311116696`"}], "2.6281060661048627`*^-16", 
      RowBox[{"-", "0.004810704691195634`"}], 
      RowBox[{"-", "6.895525817007808`*^-16"}], 
      RowBox[{"-", "0.003449526705016974`"}], "2.7668839441830073`*^-16"},
     {
      RowBox[{"-", "4.540638698369293`*^-16"}], "1.3941818236070629`", 
      RowBox[{"-", "1.981921571303502`*^-16"}], "0.2471182676880902`", 
      "8.430756093247282`*^-16", "0.20998911237335843`", 
      RowBox[{"-", "6.175615574477433`*^-16"}], "0.17977055287355617`"},
     {
      RowBox[{"-", "0.006975571311116689`"}], 
      RowBox[{"-", "1.8431436932253575`*^-16"}], "1.2810077146692134`", 
      "1.6167622796103842`*^-15", 
      RowBox[{"-", "0.41981989448472695`"}], "3.552713678800501`*^-15", 
      RowBox[{"-", "0.08133365244205742`"}], 
      RowBox[{"-", "1.6514567491299204`*^-15"}]},
     {"2.6281060661048627`*^-16", "0.24711826768809014`", 
      "1.672273430841642`*^-15", "1.3941818236070627`", 
      RowBox[{"-", "3.2612801348363973`*^-15"}], "0.7606488753904922`", 
      "1.2212453270876722`*^-15", "0.5545423104125532`"},
     {
      RowBox[{"-", "0.004810704691195634`"}], "8.430756093247282`*^-16", 
      RowBox[{"-", "0.41981989448472695`"}], 
      RowBox[{"-", "3.2612801348363973`*^-15"}], "1.2810077146692143`", 
      RowBox[{"-", "3.3306690738754696`*^-16"}], 
      RowBox[{"-", "0.419819894484726`"}], "2.55351295663786`*^-15"},
     {
      RowBox[{"-", "6.895525817007808`*^-16"}], "0.20998911237335832`", 
      "3.58046925441613`*^-15", "0.7606488753904922`", 
      RowBox[{"-", "3.3306690738754696`*^-16"}], "1.3941818236070622`", 
      RowBox[{"-", "2.525757381022231`*^-15"}], "0.7606488753904923`"},
     {
      RowBox[{"-", "0.003449526705016981`"}], 
      RowBox[{"-", "5.624840870854797`*^-16"}], 
      RowBox[{"-", "0.08133365244205737`"}], "1.1726730697603216`*^-15", 
      RowBox[{"-", "0.419819894484726`"}], 
      RowBox[{"-", "2.55351295663786`*^-15"}], "1.2810077146692154`", 
      RowBox[{"-", "5.689893001203927`*^-16"}]},
     {"2.7690523485279783`*^-16", "0.179770552873556`", 
      RowBox[{"-", "1.7069679003611782`*^-15"}], "0.5545423104125532`", 
      "2.5396351688300456`*^-15", "0.7606488753904923`", 
      RowBox[{"-", "6.522560269672795`*^-16"}], "1.3941818236070613`"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.7778802176863575`*^9, 3.77788024272544*^9}, {
   3.777880289186073*^9, 3.777880390568552*^9}, 3.777880483038418*^9, {
   3.777880788400859*^9, 3.7778808021710553`*^9}, 3.7778808563073683`*^9, 
   3.777880888703126*^9, 3.7778814074155903`*^9, {3.7778819640260277`*^9, 
   3.777881969381733*^9}, 3.7778820280268884`*^9, 3.777882731768339*^9, 
   3.7778827964126887`*^9, {3.777882858855801*^9, 3.7778829094928427`*^9}, 
   3.77788296429538*^9, {3.7778830062555947`*^9, 3.777883045656291*^9}, 
   3.7778830897375107`*^9, {3.7778831673720245`*^9, 3.7778831869397287`*^9}, 
   3.7778832223951006`*^9, 3.7778832891836205`*^9, 3.7778833667744007`*^9, 
   3.7778834401243644`*^9, 3.777883639055491*^9, 3.777883672468192*^9, 
   3.77788383995158*^9, {3.7778839190312314`*^9, 3.7778839294763165`*^9}, 
   3.7779154926531982`*^9, 3.781283978807582*^9, 3.8099483368672123`*^9},
 CellLabel->
  "Out[90]//MatrixForm=",ExpressionUUID->"fcf309b0-aae3-47ee-9e8a-\
9ed7458b18aa"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.7778802176863575`*^9, 3.77788024272544*^9}, {
   3.777880289186073*^9, 3.777880390568552*^9}, 3.777880483038418*^9, {
   3.777880788400859*^9, 3.7778808021710553`*^9}, 3.7778808563073683`*^9, 
   3.777880888703126*^9, 3.7778814074155903`*^9, {3.7778819640260277`*^9, 
   3.777881969381733*^9}, 3.7778820280268884`*^9, 3.777882731768339*^9, 
   3.7778827964126887`*^9, {3.777882858855801*^9, 3.7778829094928427`*^9}, 
   3.77788296429538*^9, {3.7778830062555947`*^9, 3.777883045656291*^9}, 
   3.7778830897375107`*^9, {3.7778831673720245`*^9, 3.7778831869397287`*^9}, 
   3.7778832223951006`*^9, 3.7778832891836205`*^9, 3.7778833667744007`*^9, 
   3.7778834401243644`*^9, 3.777883639055491*^9, 3.777883672468192*^9, 
   3.77788383995158*^9, {3.7778839190312314`*^9, 3.7778839294763165`*^9}, 
   3.7779154926531982`*^9, 3.781283978807582*^9, 3.8099483368820057`*^9},
 CellLabel->
  "Out[91]//MatrixForm=",ExpressionUUID->"e2dfb078-dcb0-4331-af69-\
1119d54abf6e"]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["1. Define the problem-specific input arguments",
 FontWeight->"Bold",
 FontSlant->"Italic"]], "Subsection",
 CellChangeTimes->{{3.775541412824267*^9, 3.7755416727390947`*^9}, {
  3.7755421075764008`*^9, 3.775542108507226*^9}, {3.775723029718266*^9, 
  3.7757230540265265`*^9}, {3.7758195488030024`*^9, 3.7758195596405287`*^9}, {
  3.7778758686055183`*^9, 3.777875869003461*^9}},
 Background->GrayLevel[
  0.85],ExpressionUUID->"8962a30c-16ec-4a4f-96d7-040932e0fe1e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"function", "=", 
   RowBox[{"GOCoPBos", "[", "JT", "]"}]}], ";", " ", 
  RowBox[{"gradient", "=", 
   RowBox[{"GOCoPgradBos", "[", "JT", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ProblemSpecific", "=", 
   RowBox[{"{", 
    RowBox[{"function", ",", "gradient"}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.775541985290533*^9, 3.77554201468399*^9}, {
   3.775802813697888*^9, 3.775802843152315*^9}, {3.7758194472420607`*^9, 
   3.775819460630344*^9}, {3.776148502655368*^9, 3.776148505469286*^9}, {
   3.7766754101748285`*^9, 3.776675421999754*^9}, {3.777182193652604*^9, 
   3.777182193963458*^9}, 3.777882524272629*^9},
 CellLabel->"In[92]:=",ExpressionUUID->"1679d9b1-9f86-45c2-8db3-0233b954556a"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["2. Define the system-specific input arguments",
 FontWeight->"Bold",
 FontSlant->"Italic"]], "Subsection",
 CellChangeTimes->{{3.775541412824267*^9, 3.7755416727390947`*^9}, {
  3.7755421075764008`*^9, 3.775542108507226*^9}, {3.775723029718266*^9, 
  3.7757230540265265`*^9}, {3.77580286783678*^9, 3.775802874357009*^9}, {
  3.775819565427184*^9, 3.7758195714986753`*^9}, {3.777875870603178*^9, 
  3.777875870719861*^9}},
 Background->GrayLevel[
  0.85],ExpressionUUID->"495755f5-b1dd-4161-a7a7-6d50c081ed35"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"LieBasis", "=", 
   RowBox[{"GOLieBasisCompound", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"GOLieBasisEmpty", "[", 
       RowBox[{"dimA1", "+", "dimB1"}], "]"}], ",", 
      RowBox[{"GOLieBasisSpNoUN", "[", "dimPur", "]"}]}], "}"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"M0List", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"MatrixExp", "[", 
       RowBox[{
        RowBox[{"RandomReal", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0.7"}], "}"}], ",", 
          RowBox[{"Length", "[", "LieBasis", "]"}]}], "]"}], ".", 
        "LieBasis"}], "]"}], ".", "M0"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "10"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"geometry", "=", 
   RowBox[{"GOGeometryConst", "[", 
    RowBox[{"LieBasis", ",", "J0", ",", 
     RowBox[{"+", "1"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"newM", "[", 
    RowBox[{"m_", ",", "s_", ",", "x_"}], "]"}], ":=", 
   RowBox[{"m", ".", 
    RowBox[{"GOapproxExp", "[", 
     RowBox[{"s", ",", "x"}], "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.775541682190981*^9, 3.77554177782376*^9}, {
   3.7756584797572603`*^9, 3.775658491461603*^9}, {3.7756586394444933`*^9, 
   3.775658663320425*^9}, {3.775658803123712*^9, 3.775658805980338*^9}, {
   3.775658899244485*^9, 3.7756589019972677`*^9}, {3.7757176316644278`*^9, 
   3.7757176328901606`*^9}, {3.776148460166892*^9, 3.7761484603276997`*^9}, {
   3.7766787520785265`*^9, 3.7766787566814413`*^9}, 3.7778758499483347`*^9, {
   3.7778759712282343`*^9, 3.7778760085176153`*^9}, {3.777876075162465*^9, 
   3.777876107647256*^9}, {3.7778762150342712`*^9, 3.7778762586018434`*^9}, {
   3.7778795986061583`*^9, 3.7778796028535495`*^9}, 3.7778818122964516`*^9, {
   3.777881946412098*^9, 3.777881955277404*^9}, {3.777882270870017*^9, 
   3.7778822997299232`*^9}, {3.7778825378303514`*^9, 
   3.7778825382132053`*^9}, {3.777882769259143*^9, 3.777882772873635*^9}, {
   3.77788285388912*^9, 3.7778829053568993`*^9}, {3.7778830382042465`*^9, 
   3.7778830406028414`*^9}, 3.7778839152333837`*^9},
 CellLabel->"In[94]:=",ExpressionUUID->"03247a7b-9f22-46dd-8e22-6d423041bc10"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SystemSpecific", "=", 
   RowBox[{"{", 
    RowBox[{
    "J0", ",", "M0List", ",", "LieBasis", ",", "geometry", ",", "newM"}], 
    "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7771823805734067`*^9, 3.777182381539304*^9}, {
  3.7771867297541113`*^9, 3.7771867399504547`*^9}, {3.7771870952286863`*^9, 
  3.7771871167190237`*^9}, {3.7771900778804693`*^9, 3.7771900789969316`*^9}},
 CellLabel->"In[98]:=",ExpressionUUID->"0decfe3e-3459-4436-b305-d7ebd37e5f9e"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["3. Define the procedure-specific input arguments",
 FontWeight->"Bold",
 FontSlant->"Italic"]], "Subsection",
 CellChangeTimes->{{3.775541412824267*^9, 3.7755416727390947`*^9}, {
  3.7755421075764008`*^9, 3.775542108507226*^9}, {3.775723029718266*^9, 
  3.7757230702268715`*^9}, {3.775802876615396*^9, 3.775802877040338*^9}, {
  3.775819576737215*^9, 3.775819579044883*^9}, {3.775920847928969*^9, 
  3.775920848594467*^9}, {3.7778758745745645`*^9, 3.777875874719137*^9}},
 Background->GrayLevel[
  0.85],ExpressionUUID->"00247d56-43d8-4bda-8d12-c27fb5c5d57b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"stepcorrection", "[", "s_", "]"}], ":=", 
    RowBox[{"s", "/", "2"}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
   "How", " ", "to", " ", "correct", " ", "the", " ", "step", " ", "size"}], 
   " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"gradienttolerance", "=", 
    SuperscriptBox["10", 
     RowBox[{"-", "6"}]]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"Tolerance", " ", "for", " ", "gradient"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"valuetolerance", "=", 
    SuperscriptBox["10", 
     RowBox[{"-", "8"}]]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
   "Tolerance", " ", "of", " ", "two", " ", "successive", " ", "function", 
    " ", "values"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"steplimit", "=", "\[Infinity]"}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Stop", " ", "after", " ", "some", " ", "finite", " ", "number", " ", 
     "of", " ", "steps"}], ",", " ", 
    RowBox[{"regardless", " ", "of", " ", "convergence"}]}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pursueall", "=", "False"}], ";", " ", 
  RowBox[{"(*", " ", 
   RowBox[{
   "Here", " ", "we", " ", "specify", " ", "that", " ", "all", " ", "50", " ",
     "initial", " ", "trajectories", " ", "should", " ", "be", " ", "pursued",
     " ", "until", " ", "convergence"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"ProcedureSpecific", "=", 
   RowBox[{"{", 
    RowBox[{
    "gradienttolerance", ",", "valuetolerance", ",", "steplimit", ",", 
     "stepcorrection", ",", "pursueall"}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.775819597914811*^9, 3.7758196504325457`*^9}, {
   3.775906153940111*^9, 3.775906158114304*^9}, {3.775920531904058*^9, 
   3.7759205545067883`*^9}, {3.776077262639947*^9, 3.776077265067091*^9}, {
   3.776140736350627*^9, 3.776140736732552*^9}, {3.776141182605242*^9, 
   3.776141182826838*^9}, {3.776141256424583*^9, 3.776141256748578*^9}, {
   3.776147275569401*^9, 3.77614728104792*^9}, {3.7766760611171703`*^9, 
   3.7766760989538565`*^9}, {3.7766761341494627`*^9, 3.77667615616632*^9}, {
   3.7766798830017376`*^9, 3.776679959159196*^9}, {3.7771867628402376`*^9, 
   3.7771867631246977`*^9}, {3.777190030555825*^9, 3.7771900318984976`*^9}, {
   3.777612076657067*^9, 3.777612079016206*^9}, {3.777612558900856*^9, 
   3.7776125595211697`*^9}, {3.7778795471580276`*^9, 3.777879547457229*^9}, {
   3.777879790155144*^9, 3.777879791698016*^9}, {3.77787987406402*^9, 
   3.7778798746584435`*^9}, {3.777880064780989*^9, 3.7778800649984055`*^9}, {
   3.7778819963116493`*^9, 3.777881998176665*^9}, {3.777883153272709*^9, 
   3.777883154382789*^9}, 3.7778838793193674`*^9, {3.809947656339774*^9, 
   3.8099476602957287`*^9}, {3.8099477226943855`*^9, 3.80994772909886*^9}, 
   3.8099483277969227`*^9},
 CellLabel->"In[99]:=",ExpressionUUID->"762aa7fc-d10e-460c-bfbe-1a40e263feee"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Run the Optimization and evaluate results",
 FontWeight->"Bold",
 FontSlant->"Italic"]], "Subsection",
 CellChangeTimes->{{3.775541412824267*^9, 3.7755416727390947`*^9}, {
  3.7755421075764008`*^9, 3.775542108507226*^9}, {3.775723029718266*^9, 
  3.7757230702268715`*^9}, {3.775802876615396*^9, 3.775802877040338*^9}, {
  3.775819576737215*^9, 3.7758195911241703`*^9}, {3.777876491696102*^9, 
  3.7778765017522216`*^9}},
 Background->GrayLevel[
  0.85],ExpressionUUID->"960da6a3-3ed9-43ba-9189-01a764561905"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"time", ",", "Result"}], "}"}], "=", 
   RowBox[{"Timing", "[", 
    RowBox[{"GOOptimize", "[", 
     RowBox[{
     "ProblemSpecific", ",", "SystemSpecific", ",", "ProcedureSpecific"}], 
     "]"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.775541917935274*^9, 3.775541929914413*^9}, {
   3.775542017052538*^9, 3.775542060069221*^9}, {3.775802848553993*^9, 
   3.775802853610269*^9}, {3.775802930960863*^9, 3.7758029314533873`*^9}, {
   3.7758196566862297`*^9, 3.775819664779613*^9}, {3.776077266966263*^9, 
   3.776077274968354*^9}, {3.776142323700296*^9, 3.776142327362258*^9}, {
   3.776147293258299*^9, 3.7761472949973507`*^9}, {3.776149064910078*^9, 
   3.776149065780347*^9}, {3.776149255917335*^9, 3.7761492570149517`*^9}, {
   3.7771986243889976`*^9, 3.777198624560539*^9}, {3.7778765173275495`*^9, 
   3.7778765338773193`*^9}, 3.7778767055570936`*^9},
 CellLabel->
  "In[104]:=",ExpressionUUID->"5e535e56-d4e3-4b55-a0cb-36626cd88ed6"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\<Reason for termination: \>\"", ",", 
    RowBox[{"Result", "[", 
     RowBox[{"[", "7", "]"}], "]"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\<Time taken: \>\"", ",", "time", ",", "\"\< seconds\>\""}], 
   "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\<Final value: \>\"", ",", 
    RowBox[{"Result", "\[LeftDoubleBracket]", 
     RowBox[{"1", ",", "1"}], "\[RightDoubleBracket]"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\<Number of iterations: \>\"", ",", 
    RowBox[{"Length", "[", 
     RowBox[{"Result", "\[LeftDoubleBracket]", 
      RowBox[{"4", ",", "1"}], "\[RightDoubleBracket]"}], "]"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\<Number of total corrections: \>\"", ",", 
    RowBox[{
     RowBox[{"Result", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}],
      "//", "Total"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"ListPlot", "[", 
  RowBox[{
   RowBox[{"Result", "\[LeftDoubleBracket]", "5", "\[RightDoubleBracket]"}], 
   ",", " ", 
   RowBox[{"ImageSize", "\[Rule]", "Large"}], ",", " ", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<No. of iterations\>\"", ",", "\"\<Function value f\>\""}], 
     "}"}]}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
   RowBox[{"Joined", "\[Rule]", "True"}]}], "]"}]}], "Input",
 CellChangeTimes->{3.77791548938237*^9},
 CellLabel->
  "In[105]:=",ExpressionUUID->"042f459b-8426-4a6b-a753-a046ee4c67f1"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Reason for termination: \"\>", 
   "\[InvisibleSpace]", "\<\"Function value tolerance reached\"\>"}],
  SequenceForm["Reason for termination: ", "Function value tolerance reached"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.7778765672367253`*^9, 3.7778765927385683`*^9}, 
   3.7778766241037416`*^9, {3.777876663090545*^9, 3.7778767097718225`*^9}, {
   3.777876743573449*^9, 3.7778767642163224`*^9}, {3.7778768137045927`*^9, 
   3.7778768272603626`*^9}, {3.777879533204275*^9, 3.7778796118933554`*^9}, 
   3.777879679269459*^9, 3.7778797508322*^9, 3.777879836494384*^9, 
   3.777879911999589*^9, {3.7778799439771395`*^9, 3.7778800142061157`*^9}, {
   3.777880077241645*^9, 3.7778801007205243`*^9}, 3.7778819974256735`*^9, 
   3.7778820325288553`*^9, 3.777882554952422*^9, 3.7778827483599977`*^9, 
   3.777882801943906*^9, {3.77788286335378*^9, 3.777882910459264*^9}, 
   3.7778829652079415`*^9, 3.777883018001201*^9, 3.7778830513291616`*^9, 
   3.777883095063296*^9, {3.7778831736342883`*^9, 3.777883193170077*^9}, 
   3.7778832283182697`*^9, 3.7778836450394983`*^9, 3.7778836784252715`*^9, 
   3.777883846092169*^9, 3.777883930384887*^9, 3.777915494091729*^9, 
   3.7812839795924816`*^9, 3.8099483381400957`*^9},
 CellLabel->
  "During evaluation of \
In[105]:=",ExpressionUUID->"595308e3-2ba9-4988-ab43-269707db27f8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Time taken: \"\>", "\[InvisibleSpace]", "0.859375`", 
   "\[InvisibleSpace]", "\<\" seconds\"\>"}],
  SequenceForm["Time taken: ", 0.859375, " seconds"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.7778765672367253`*^9, 3.7778765927385683`*^9}, 
   3.7778766241037416`*^9, {3.777876663090545*^9, 3.7778767097718225`*^9}, {
   3.777876743573449*^9, 3.7778767642163224`*^9}, {3.7778768137045927`*^9, 
   3.7778768272603626`*^9}, {3.777879533204275*^9, 3.7778796118933554`*^9}, 
   3.777879679269459*^9, 3.7778797508322*^9, 3.777879836494384*^9, 
   3.777879911999589*^9, {3.7778799439771395`*^9, 3.7778800142061157`*^9}, {
   3.777880077241645*^9, 3.7778801007205243`*^9}, 3.7778819974256735`*^9, 
   3.7778820325288553`*^9, 3.777882554952422*^9, 3.7778827483599977`*^9, 
   3.777882801943906*^9, {3.77788286335378*^9, 3.777882910459264*^9}, 
   3.7778829652079415`*^9, 3.777883018001201*^9, 3.7778830513291616`*^9, 
   3.777883095063296*^9, {3.7778831736342883`*^9, 3.777883193170077*^9}, 
   3.7778832283182697`*^9, 3.7778836450394983`*^9, 3.7778836784252715`*^9, 
   3.777883846092169*^9, 3.777883930384887*^9, 3.777915494091729*^9, 
   3.7812839795924816`*^9, 3.8099483381556416`*^9},
 CellLabel->
  "During evaluation of \
In[105]:=",ExpressionUUID->"a69cd361-b541-414c-9609-55f75733fd9d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Final value: \"\>", "\[InvisibleSpace]", 
   "0.9804720650989469`"}],
  SequenceForm["Final value: ", 0.9804720650989469],
  Editable->False]], "Print",
 CellChangeTimes->{{3.7778765672367253`*^9, 3.7778765927385683`*^9}, 
   3.7778766241037416`*^9, {3.777876663090545*^9, 3.7778767097718225`*^9}, {
   3.777876743573449*^9, 3.7778767642163224`*^9}, {3.7778768137045927`*^9, 
   3.7778768272603626`*^9}, {3.777879533204275*^9, 3.7778796118933554`*^9}, 
   3.777879679269459*^9, 3.7778797508322*^9, 3.777879836494384*^9, 
   3.777879911999589*^9, {3.7778799439771395`*^9, 3.7778800142061157`*^9}, {
   3.777880077241645*^9, 3.7778801007205243`*^9}, 3.7778819974256735`*^9, 
   3.7778820325288553`*^9, 3.777882554952422*^9, 3.7778827483599977`*^9, 
   3.777882801943906*^9, {3.77788286335378*^9, 3.777882910459264*^9}, 
   3.7778829652079415`*^9, 3.777883018001201*^9, 3.7778830513291616`*^9, 
   3.777883095063296*^9, {3.7778831736342883`*^9, 3.777883193170077*^9}, 
   3.7778832283182697`*^9, 3.7778836450394983`*^9, 3.7778836784252715`*^9, 
   3.777883846092169*^9, 3.777883930384887*^9, 3.777915494091729*^9, 
   3.7812839795924816`*^9, 3.809948338165612*^9},
 CellLabel->
  "During evaluation of \
In[105]:=",ExpressionUUID->"ef028bd2-ec4b-4afc-be5a-6982bb09ce6c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Number of iterations: \"\>", "\[InvisibleSpace]", "7"}],
  SequenceForm["Number of iterations: ", 7],
  Editable->False]], "Print",
 CellChangeTimes->{{3.7778765672367253`*^9, 3.7778765927385683`*^9}, 
   3.7778766241037416`*^9, {3.777876663090545*^9, 3.7778767097718225`*^9}, {
   3.777876743573449*^9, 3.7778767642163224`*^9}, {3.7778768137045927`*^9, 
   3.7778768272603626`*^9}, {3.777879533204275*^9, 3.7778796118933554`*^9}, 
   3.777879679269459*^9, 3.7778797508322*^9, 3.777879836494384*^9, 
   3.777879911999589*^9, {3.7778799439771395`*^9, 3.7778800142061157`*^9}, {
   3.777880077241645*^9, 3.7778801007205243`*^9}, 3.7778819974256735`*^9, 
   3.7778820325288553`*^9, 3.777882554952422*^9, 3.7778827483599977`*^9, 
   3.777882801943906*^9, {3.77788286335378*^9, 3.777882910459264*^9}, 
   3.7778829652079415`*^9, 3.777883018001201*^9, 3.7778830513291616`*^9, 
   3.777883095063296*^9, {3.7778831736342883`*^9, 3.777883193170077*^9}, 
   3.7778832283182697`*^9, 3.7778836450394983`*^9, 3.7778836784252715`*^9, 
   3.777883846092169*^9, 3.777883930384887*^9, 3.777915494091729*^9, 
   3.7812839795924816`*^9, 3.80994833817459*^9},
 CellLabel->
  "During evaluation of \
In[105]:=",ExpressionUUID->"c2badb1b-c8c1-4c29-bd84-8934e7e09224"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Number of total corrections: \"\>", "\[InvisibleSpace]", "1"}],
  SequenceForm["Number of total corrections: ", 1],
  Editable->False]], "Print",
 CellChangeTimes->{{3.7778765672367253`*^9, 3.7778765927385683`*^9}, 
   3.7778766241037416`*^9, {3.777876663090545*^9, 3.7778767097718225`*^9}, {
   3.777876743573449*^9, 3.7778767642163224`*^9}, {3.7778768137045927`*^9, 
   3.7778768272603626`*^9}, {3.777879533204275*^9, 3.7778796118933554`*^9}, 
   3.777879679269459*^9, 3.7778797508322*^9, 3.777879836494384*^9, 
   3.777879911999589*^9, {3.7778799439771395`*^9, 3.7778800142061157`*^9}, {
   3.777880077241645*^9, 3.7778801007205243`*^9}, 3.7778819974256735`*^9, 
   3.7778820325288553`*^9, 3.777882554952422*^9, 3.7778827483599977`*^9, 
   3.777882801943906*^9, {3.77788286335378*^9, 3.777882910459264*^9}, 
   3.7778829652079415`*^9, 3.777883018001201*^9, 3.7778830513291616`*^9, 
   3.777883095063296*^9, {3.7778831736342883`*^9, 3.777883193170077*^9}, 
   3.7778832283182697`*^9, 3.7778836450394983`*^9, 3.7778836784252715`*^9, 
   3.777883846092169*^9, 3.777883930384887*^9, 3.777915494091729*^9, 
   3.7812839795924816`*^9, 3.809948338179576*^9},
 CellLabel->
  "During evaluation of \
In[105]:=",ExpressionUUID->"5e589074-d9fd-499f-a784-6318836e5b9f"]
}, Open  ]],

Cell[BoxData[
 GraphicsBox[{{}, {{{}, {}, 
     {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
      0.012833333333333334`], AbsoluteThickness[1.6], 
      LineBox[{{1., 1.8433145271101303`}, {2., 1.0414412235235893`}, {3., 
       0.9807628246271943}, {4., 0.9804745394700008}, {5., 
       0.9804720938962728}, {6., 0.9804720654920684}, {7., 
       0.9804720650989469}}]}, 
     {RGBColor[0.880722, 0.611041, 0.142051], PointSize[
      0.012833333333333334`], AbsoluteThickness[1.6], 
      LineBox[{{1., 1.9618853564386904`}, {2., 1.1887632059813962`}, {3., 
       0.9822047977955419}, {4., 0.9804795557972011}, {5., 
       0.9804721244008573}, {6., 0.9804720657779077}, {7., 
       0.9804720651025188}}]}, 
     {RGBColor[0.560181, 0.691569, 0.194885], PointSize[
      0.012833333333333334`], AbsoluteThickness[1.6], 
      LineBox[{{1., 2.159045885819476}, {2., 1.7814728334228507`}, {3., 
       1.13705242942799}, {4., 0.9832356411491028}, {5., 
       0.9805065791464449}, {6., 0.9804725867824602}, {7., 
       0.9804720736078076}}]}, 
     {RGBColor[0.922526, 0.385626, 0.209179], PointSize[
      0.012833333333333334`], AbsoluteThickness[1.6], 
      LineBox[{{1., 2.0901376178792694`}, {2., 1.306850468493165}, {3., 
       0.9894385317224187}, {4., 0.9805767251020817}, {5., 
       0.9804735267415825}, {6., 0.9804720878528999}, {7., 
       0.9804720654656294}}]}}, {
     {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
      0.012833333333333334`], AbsoluteThickness[1.6]}, 
     {RGBColor[0.880722, 0.611041, 0.142051], PointSize[
      0.012833333333333334`], AbsoluteThickness[1.6]}, 
     {RGBColor[0.560181, 0.691569, 0.194885], PointSize[
      0.012833333333333334`], AbsoluteThickness[1.6]}, 
     {RGBColor[0.922526, 0.385626, 0.209179], PointSize[
      0.012833333333333334`], AbsoluteThickness[1.6]}}, {
     {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
      0.012833333333333334`], AbsoluteThickness[1.6]}, 
     {RGBColor[0.880722, 0.611041, 0.142051], PointSize[
      0.012833333333333334`], AbsoluteThickness[1.6]}, 
     {RGBColor[0.560181, 0.691569, 0.194885], PointSize[
      0.012833333333333334`], AbsoluteThickness[1.6]}, 
     {RGBColor[0.922526, 0.385626, 0.209179], PointSize[
      0.012833333333333334`], AbsoluteThickness[
      1.6]}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}}, {
     {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
      0.012833333333333334`], AbsoluteThickness[1.6]}, 
     {RGBColor[0.880722, 0.611041, 0.142051], PointSize[
      0.012833333333333334`], AbsoluteThickness[1.6]}, 
     {RGBColor[0.560181, 0.691569, 0.194885], PointSize[
      0.012833333333333334`], AbsoluteThickness[1.6]}, 
     {RGBColor[0.922526, 0.385626, 0.209179], PointSize[
      0.012833333333333334`], AbsoluteThickness[
      1.6]}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}}}, {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox["\"No. of iterations\"", TraditionalForm], 
    FormBox["\"Function value f\"", TraditionalForm]},
  AxesOrigin->{0.8750000000000002, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImageSize->Large,
  Method->{
   "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0.8750000000000002, 7.}, {0, 2.159045885819476}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.777876567357403*^9, 3.7778765928542614`*^9}, 
   3.7778766242553368`*^9, {3.777876663189286*^9, 3.777876709901471*^9}, {
   3.777876743670187*^9, 3.777876764324023*^9}, {3.7778768138402367`*^9, 
   3.7778768273930464`*^9}, {3.777879533319965*^9, 3.7778796120140624`*^9}, 
   3.7778796793901367`*^9, 3.7778797509468937`*^9, 3.7778798381639557`*^9, 
   3.7778799121093264`*^9, {3.7778799441018205`*^9, 3.7778800143138266`*^9}, {
   3.777880077359338*^9, 3.7778801008472004`*^9}, 3.777881997824638*^9, 
   3.7778820326468673`*^9, 3.7778825565232553`*^9, 3.7778827487559686`*^9, 
   3.7778828023278785`*^9, {3.7778828648996487`*^9, 3.7778829106068687`*^9}, 
   3.777882965328619*^9, 3.7778830181348443`*^9, 3.777883051728133*^9, 
   3.777883095449278*^9, {3.7778831740392385`*^9, 3.7778831935610313`*^9}, 
   3.7778832287032733`*^9, 3.7778836454484367`*^9, 3.7778836788352094`*^9, 
   3.7778838464821587`*^9, 3.7778839305215216`*^9, 3.7779154943471203`*^9, 
   3.781283979711215*^9, 3.8099483383883715`*^9},
 CellLabel->
  "Out[110]=",ExpressionUUID->"5bc7a3b6-a5f8-43f8-9d27-43155fbf1428"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Fermionic Entanglement of Purification (EoP)", "Section",
 CellChangeTimes->{{3.775883593553228*^9, 
  3.7758836024766617`*^9}},ExpressionUUID->"33bb93ba-6fab-4a6b-a417-\
b36ef0e791d2"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"L", "=", "100"}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"Total", " ", "number", " ", "lattice", " ", "sites"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"J", "=", "1.7"}], ";", 
   RowBox[{"h", "=", "1"}], ";", 
   RowBox[{"\[Gamma]", "=", "1"}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"XY", " ", "model", " ", "parameter"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"dimA1", "=", "1"}], ";", " ", 
   RowBox[{"dimB1", "=", "3"}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"dofs", " ", "of", " ", "chosen", " ", "subystems"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "=", "1"}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"distance", " ", "subsystems"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"dimA2", "=", "dimA1"}], ";", 
   RowBox[{"dimB2", "=", " ", "dimB1"}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"purifying", " ", "dofs"}], ",", " ", 
    RowBox[{
     RowBox[{"dimA2", "+", "dimB2"}], " ", "\[GreaterEqual]", " ", 
     RowBox[{"dimA1", "+", "dimB1"}]}]}], " ", 
   "*)"}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.776143010361492*^9, 3.7761431669789734`*^9}, {
   3.7761432622055626`*^9, 3.776143271616194*^9}, {3.776143332701663*^9, 
   3.776143333430936*^9}, {3.776143425171951*^9, 3.776143426597248*^9}, {
   3.776143526452012*^9, 3.776143526985216*^9}, {3.776143559582368*^9, 
   3.776143623065459*^9}, {3.7761436622641287`*^9, 3.776143662518358*^9}, {
   3.776144042295505*^9, 3.7761440588649616`*^9}, {3.7761441626087894`*^9, 
   3.77614416476156*^9}, {3.7766802044389725`*^9, 3.7766802152007065`*^9}, {
   3.776680506965437*^9, 3.776680509320898*^9}, {3.7766805681839886`*^9, 
   3.7766805684801626`*^9}, {3.776681124187916*^9, 3.7766811270581446`*^9}, {
   3.7771908670215664`*^9, 3.77719087029362*^9}, {3.777198100760975*^9, 
   3.777198128065898*^9}, {3.777198257808796*^9, 3.77719827904453*^9}, {
   3.777200116973687*^9, 3.777200119986149*^9}, {3.777200260418078*^9, 
   3.777200265889745*^9}, {3.777202673350843*^9, 3.7772026742829895`*^9}, {
   3.7772034081267824`*^9, 3.777203409368123*^9}, {3.77761300619882*^9, 
   3.77761300857753*^9}, {3.77771494748487*^9, 3.7777149629867067`*^9}, {
   3.7777161654066615`*^9, 3.77771616551138*^9}, {3.777716818467426*^9, 
   3.777716818895011*^9}, {3.777716991527243*^9, 3.7777169923433743`*^9}, {
   3.7778862504359837`*^9, 3.7778862506374426`*^9}, 3.7778863837089815`*^9, 
   3.777886466574467*^9, {3.7778894504469786`*^9, 3.777889473252988*^9}, {
   3.77789012463591*^9, 3.777890171803886*^9}, {3.777891162306815*^9, 
   3.7778911658573303`*^9}, {3.777893865015272*^9, 3.777893869799658*^9}, {
   3.777893927245988*^9, 3.777893932311612*^9}, {3.777898124532576*^9, 
   3.777898149468666*^9}, {3.777898216546488*^9, 3.7778982578910947`*^9}, {
   3.781284190885931*^9, 3.781284191064418*^9}, {3.7812842773055735`*^9, 
   3.7812842774494247`*^9}, {3.7812843307193403`*^9, 3.781284333657111*^9}, {
   3.781284495362656*^9, 3.781284527200591*^9}, {3.7812849394129624`*^9, 
   3.7812849688965974`*^9}, {3.7812852060245714`*^9, 
   3.7812852176604276`*^9}, {3.781285422177147*^9, 3.7812854823481855`*^9}, {
   3.781285941395519*^9, 3.7812859746935663`*^9}, {3.781286026147746*^9, 
   3.7812860284665346`*^9}, {3.7812861328568892`*^9, 3.7812861448378415`*^9}},
 CellLabel->
  "In[142]:=",ExpressionUUID->"b72e6285-ce61-47e0-8a20-4f1fcbcfaee1"],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Pre-algorithm: Create complex structures and initial \
transformations",
 FontWeight->"Bold",
 FontSlant->"Italic"]], "Subsection",
 CellChangeTimes->{{3.775541412824267*^9, 3.7755416727390947`*^9}, {
  3.7755421075764008`*^9, 3.775542108507226*^9}, {3.775723029718266*^9, 
  3.7757230540265265`*^9}, {3.77580286783678*^9, 3.775802874357009*^9}, {
  3.775819565427184*^9, 3.7758195714986753`*^9}, {3.777875870603178*^9, 
  3.777875870719861*^9}, {3.777882248813966*^9, 3.777882296261156*^9}},
 Background->GrayLevel[
  0.85],ExpressionUUID->"393202c3-316e-4465-ae93-83e91f0a17e0"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"CM0", "=", 
   RowBox[{"XYcmRes", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"L", ",", "J", ",", "h", ",", "\[Gamma]"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"dimA1", ",", "dimB1", ",", "d"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"rlist", ",", "MTra"}], "}"}], "=", 
   RowBox[{"GOExtractStdForm\[CapitalOmega]", "[", "CM0", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"J0", "=", 
   RowBox[{"GOPurifyStandardJFermion", "[", 
    RowBox[{"rlist", ",", 
     RowBox[{"dimA2", "+", "dimB2"}], ",", "\"\<qpqp\>\""}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"M0", "=", 
   RowBox[{
    RowBox[{"ArrayFlatten", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Inverse", "[", "MTra", "]"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"IdentityMatrix", "[", 
          RowBox[{
           RowBox[{"2", "dimA2"}], "+", 
           RowBox[{"2", "dimB2"}]}], "]"}]}], "}"}]}], "}"}], "]"}], "//", 
    "SparseArray"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.7778822815754075`*^9, 3.7778822842791815`*^9}, {
   3.777889640049202*^9, 3.7778896411822176`*^9}, {3.7778900689687176`*^9, 
   3.7778901058002443`*^9}, {3.7778902092637587`*^9, 
   3.7778902230718236`*^9}, {3.7778902538735332`*^9, 
   3.7778902776060743`*^9}, {3.777890645402773*^9, 3.77789064657862*^9}, {
   3.7778909447812185`*^9, 3.7778909605500364`*^9}, {3.7778922726446557`*^9, 
   3.7778922733407645`*^9}, 3.777892965524302*^9},
 CellLabel->
  "In[147]:=",ExpressionUUID->"05d01e65-1915-4618-bcfa-af623731d9f1"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["1. Define the problem-specific input arguments",
 FontWeight->"Bold",
 FontSlant->"Italic"]], "Subsection",
 CellChangeTimes->{{3.775541412824267*^9, 3.7755416727390947`*^9}, {
  3.7755421075764008`*^9, 3.775542108507226*^9}, {3.775723029718266*^9, 
  3.7757230540265265`*^9}, {3.7758195488030024`*^9, 3.7758195596405287`*^9}, {
  3.7778758686055183`*^9, 3.777875869003461*^9}},
 Background->GrayLevel[
  0.85],ExpressionUUID->"a3f06c03-f468-4819-b7fe-8dbd084280d6"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Restriction", "=", 
   RowBox[{"GORestrictionAA", "[", 
    RowBox[{"{", 
     RowBox[{"dimA1", ",", "dimB1", ",", "dimA2", ",", "dimB2"}], "}"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"function", "=", 
   RowBox[{"GOEoPFerm", "[", "Restriction", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"gradient", "=", 
    RowBox[{"GOEoPgradFerm", "[", "Restriction", "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ProblemSpecific", "=", 
   RowBox[{"{", 
    RowBox[{"function", ",", "gradient"}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.775541985290533*^9, 3.77554201468399*^9}, {
   3.775802813697888*^9, 3.775802843152315*^9}, {3.7758194472420607`*^9, 
   3.775819460630344*^9}, {3.776148502655368*^9, 3.776148505469286*^9}, {
   3.7766754101748285`*^9, 3.776675421999754*^9}, {3.777182193652604*^9, 
   3.777182193963458*^9}, {3.777890991307865*^9, 3.7778909954437733`*^9}, 
   3.777891031573221*^9},
 CellLabel->
  "In[151]:=",ExpressionUUID->"14882640-bf7d-4ece-922a-de08c74aaf6c"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["2. Define the system-specific input arguments",
 FontWeight->"Bold",
 FontSlant->"Italic"]], "Subsection",
 CellChangeTimes->{{3.775541412824267*^9, 3.7755416727390947`*^9}, {
  3.7755421075764008`*^9, 3.775542108507226*^9}, {3.775723029718266*^9, 
  3.7757230540265265`*^9}, {3.77580286783678*^9, 3.775802874357009*^9}, {
  3.775819565427184*^9, 3.7758195714986753`*^9}, {3.777875870603178*^9, 
  3.777875870719861*^9}},
 Background->GrayLevel[
  0.85],ExpressionUUID->"c526a2af-2cc5-4e5f-bb65-3a4c7bd6eb1b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"LieBasis", "=", 
   RowBox[{"GOLieBasisCompound", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"GOLieBasisEmpty", "[", 
       RowBox[{"dimA1", "+", "dimB1"}], "]"}], ",", 
      RowBox[{"GOLieBasisSO", "[", 
       RowBox[{"dimA2", "+", "dimB2"}], "]"}]}], "}"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"M0List", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"MatrixExp", "[", 
       RowBox[{
        RowBox[{"RandomReal", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0.2"}], "}"}], ",", 
          RowBox[{"Length", "[", "LieBasis", "]"}]}], "]"}], ".", 
        "LieBasis"}], "]"}], ".", "M0"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "100"}], "}"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.775541682190981*^9, 3.77554177782376*^9}, {
   3.7756584797572603`*^9, 3.775658491461603*^9}, {3.7756586394444933`*^9, 
   3.775658663320425*^9}, {3.775658803123712*^9, 3.775658805980338*^9}, {
   3.775658899244485*^9, 3.7756589019972677`*^9}, {3.7757176316644278`*^9, 
   3.7757176328901606`*^9}, {3.776148460166892*^9, 3.7761484603276997`*^9}, {
   3.7766787520785265`*^9, 3.7766787566814413`*^9}, 3.7778758499483347`*^9, {
   3.7778759712282343`*^9, 3.7778760085176153`*^9}, {3.777876075162465*^9, 
   3.777876107647256*^9}, {3.7778762150342712`*^9, 3.7778762586018434`*^9}, {
   3.7778795986061583`*^9, 3.7778796028535495`*^9}, 3.7778818122964516`*^9, {
   3.777881946412098*^9, 3.777881955277404*^9}, {3.777882270870017*^9, 
   3.7778822997299232`*^9}, {3.77789100504416*^9, 3.777891024186963*^9}, {
   3.7778910744865212`*^9, 3.7778910747897468`*^9}, {3.7778912311109295`*^9, 
   3.7778912312874937`*^9}, {3.7778923520079536`*^9, 
   3.7778923524816628`*^9}, {3.777892386331231*^9, 3.7778923866673193`*^9}, {
   3.777892425236247*^9, 3.7778924260660305`*^9}, {3.7778924754394674`*^9, 
   3.7778924941634765`*^9}, {3.777892910010192*^9, 3.7778929125260267`*^9}, {
   3.777898163098974*^9, 3.7778981656772885`*^9}},
 CellLabel->
  "In[155]:=",ExpressionUUID->"d78a3cf6-8f67-4d46-abf2-c08eb2573611"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"geometry", "=", 
   RowBox[{"GOGeometryConst", "[", 
    RowBox[{"LieBasis", ",", "J0", ",", 
     RowBox[{"-", "1"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"newM", "[", 
     RowBox[{"m_", ",", "s_", ",", "x_"}], "]"}], ":=", 
    RowBox[{"m", ".", 
     RowBox[{"GOapproxExp", "[", 
      RowBox[{"s", ",", "x"}], "]"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SystemSpecific", "=", 
   RowBox[{"{", 
    RowBox[{
    "J0", ",", "M0List", ",", "LieBasis", ",", "geometry", ",", "newM"}], 
    "}"}]}], ";"}]}], "Input",
 CellLabel->
  "In[157]:=",ExpressionUUID->"ca777861-8032-44fc-8898-1d12f91acea4"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["3. Define the procedure-specific input arguments",
 FontWeight->"Bold",
 FontSlant->"Italic"]], "Subsection",
 CellChangeTimes->{{3.775541412824267*^9, 3.7755416727390947`*^9}, {
  3.7755421075764008`*^9, 3.775542108507226*^9}, {3.775723029718266*^9, 
  3.7757230702268715`*^9}, {3.775802876615396*^9, 3.775802877040338*^9}, {
  3.775819576737215*^9, 3.775819579044883*^9}, {3.775920847928969*^9, 
  3.775920848594467*^9}, {3.7778758745745645`*^9, 3.777875874719137*^9}},
 Background->GrayLevel[
  0.85],ExpressionUUID->"83cabb23-0d8f-4ffe-b725-cd9597b2253e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"stepcorrection", "[", "s_", "]"}], ":=", 
    RowBox[{"s", "/", "2"}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
   "How", " ", "to", " ", "correct", " ", "the", " ", "step", " ", "size"}], 
   " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"gradienttolerance", "=", 
    SuperscriptBox["10", 
     RowBox[{"-", "6"}]]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"Tolerance", " ", "for", " ", "gradient"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"valuetolerance", "=", 
    SuperscriptBox["10", 
     RowBox[{"-", "8"}]]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
   "Tolerance", " ", "of", " ", "two", " ", "successive", " ", "function", 
    " ", "values"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"steplimit", "=", "\[Infinity]"}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Stop", " ", "after", " ", "some", " ", "finite", " ", "number", " ", 
     "of", " ", "steps"}], ",", " ", 
    RowBox[{"regardless", " ", "of", " ", "convergence"}]}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pursueall", "=", "False"}], ";", " ", 
  RowBox[{"(*", " ", 
   RowBox[{
   "Here", " ", "we", " ", "specify", " ", "that", " ", "all", " ", "50", " ",
     "initial", " ", "trajectories", " ", "should", " ", "be", " ", "pursued",
     " ", "until", " ", "convergence"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"ProcedureSpecific", "=", 
   RowBox[{"{", 
    RowBox[{
    "gradienttolerance", ",", "valuetolerance", ",", "steplimit", ",", 
     "stepcorrection", ",", "pursueall"}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.775819597914811*^9, 3.7758196504325457`*^9}, {
   3.775906153940111*^9, 3.775906158114304*^9}, {3.775920531904058*^9, 
   3.7759205545067883`*^9}, {3.776077262639947*^9, 3.776077265067091*^9}, {
   3.776140736350627*^9, 3.776140736732552*^9}, {3.776141182605242*^9, 
   3.776141182826838*^9}, {3.776141256424583*^9, 3.776141256748578*^9}, {
   3.776147275569401*^9, 3.77614728104792*^9}, {3.7766760611171703`*^9, 
   3.7766760989538565`*^9}, {3.7766761341494627`*^9, 3.77667615616632*^9}, {
   3.7766798830017376`*^9, 3.776679959159196*^9}, {3.7771867628402376`*^9, 
   3.7771867631246977`*^9}, {3.777190030555825*^9, 3.7771900318984976`*^9}, {
   3.777612076657067*^9, 3.777612079016206*^9}, {3.777612558900856*^9, 
   3.7776125595211697`*^9}, {3.7778795471580276`*^9, 3.777879547457229*^9}, {
   3.777879790155144*^9, 3.777879791698016*^9}, {3.77787987406402*^9, 
   3.7778798746584435`*^9}, {3.777880064780989*^9, 3.7778800649984055`*^9}, {
   3.7778819963116493`*^9, 3.777881998176665*^9}, 3.809947640626209*^9, {
   3.809948352620743*^9, 3.8099483575132513`*^9}},
 CellLabel->
  "In[160]:=",ExpressionUUID->"17023ebf-7b30-4707-9c49-a91393eae7a8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Run the Optimization and evaluate results",
 FontWeight->"Bold",
 FontSlant->"Italic"]], "Subsection",
 CellChangeTimes->{{3.775541412824267*^9, 3.7755416727390947`*^9}, {
  3.7755421075764008`*^9, 3.775542108507226*^9}, {3.775723029718266*^9, 
  3.7757230702268715`*^9}, {3.775802876615396*^9, 3.775802877040338*^9}, {
  3.775819576737215*^9, 3.7758195911241703`*^9}, {3.777876491696102*^9, 
  3.7778765017522216`*^9}},
 Background->GrayLevel[
  0.85],ExpressionUUID->"50d91ae7-98a1-458f-bf4d-898a19158bd9"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"time", ",", "Result"}], "}"}], "=", 
   RowBox[{"Timing", "[", 
    RowBox[{"GOOptimize", "[", 
     RowBox[{
     "ProblemSpecific", ",", "SystemSpecific", ",", "ProcedureSpecific"}], 
     "]"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.775541917935274*^9, 3.775541929914413*^9}, {
   3.775542017052538*^9, 3.775542060069221*^9}, {3.775802848553993*^9, 
   3.775802853610269*^9}, {3.775802930960863*^9, 3.7758029314533873`*^9}, {
   3.7758196566862297`*^9, 3.775819664779613*^9}, {3.776077266966263*^9, 
   3.776077274968354*^9}, {3.776142323700296*^9, 3.776142327362258*^9}, {
   3.776147293258299*^9, 3.7761472949973507`*^9}, {3.776149064910078*^9, 
   3.776149065780347*^9}, {3.776149255917335*^9, 3.7761492570149517`*^9}, {
   3.7771986243889976`*^9, 3.777198624560539*^9}, {3.7778765173275495`*^9, 
   3.7778765338773193`*^9}, 3.7778767055570936`*^9},
 CellLabel->
  "In[165]:=",ExpressionUUID->"8bd968b5-17a3-4200-8841-0af0c73df476"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\<Reason for termination: \>\"", ",", 
    RowBox[{"Result", "[", 
     RowBox[{"[", "7", "]"}], "]"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\<Time taken: \>\"", ",", "time", ",", "\"\< seconds\>\""}], 
   "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\<Final value: \>\"", ",", 
    RowBox[{"Result", "\[LeftDoubleBracket]", 
     RowBox[{"1", ",", "1"}], "\[RightDoubleBracket]"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\<Number of iterations: \>\"", ",", 
    RowBox[{"Length", "[", 
     RowBox[{"Result", "\[LeftDoubleBracket]", 
      RowBox[{"4", ",", "1"}], "\[RightDoubleBracket]"}], "]"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\<Number of total corrections: \>\"", ",", 
    RowBox[{
     RowBox[{"Result", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}],
      "//", "Total"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"ListPlot", "[", 
  RowBox[{
   RowBox[{"Result", "\[LeftDoubleBracket]", "5", "\[RightDoubleBracket]"}], 
   ",", " ", 
   RowBox[{"ImageSize", "\[Rule]", "Large"}], ",", " ", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<No. of iterations\>\"", ",", "\"\<Function value f\>\""}], 
     "}"}]}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
   RowBox[{"Joined", "\[Rule]", "True"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.777915467839137*^9, 3.777915469376686*^9}},
 CellLabel->
  "In[166]:=",ExpressionUUID->"27fe93f4-0724-48b1-9f79-330663f3bc6a"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Reason for termination: \"\>", 
   "\[InvisibleSpace]", "\<\"Function value tolerance reached\"\>"}],
  SequenceForm["Reason for termination: ", "Function value tolerance reached"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.7778765672367253`*^9, 3.7778765927385683`*^9}, 
   3.7778766241037416`*^9, {3.777876663090545*^9, 3.7778767097718225`*^9}, {
   3.777876743573449*^9, 3.7778767642163224`*^9}, {3.7778768137045927`*^9, 
   3.7778768272603626`*^9}, {3.777879533204275*^9, 3.7778796118933554`*^9}, 
   3.777879679269459*^9, 3.7778797508322*^9, 3.777879836494384*^9, 
   3.777879911999589*^9, {3.7778799439771395`*^9, 3.7778800142061157`*^9}, {
   3.777880077241645*^9, 3.7778801007205243`*^9}, 3.7778819974256735`*^9, 
   3.7778820325288553`*^9, 3.777882404881856*^9, 3.7778910475485177`*^9, 
   3.777891149374378*^9, 3.7778923014749794`*^9, 3.777892477854014*^9, {
   3.777898188014637*^9, 3.777898264397564*^9}, 3.777915479889662*^9, 
   3.781283999658849*^9, 3.7812841954337254`*^9, 3.7812842842480445`*^9, {
   3.781284487344675*^9, 3.781284531425988*^9}, {3.7812849598443007`*^9, 
   3.781284975790153*^9}, 3.781285038902542*^9, 3.781285070865453*^9, 
   3.781286150758993*^9, {3.809948349239542*^9, 3.8099483666138415`*^9}},
 CellLabel->
  "During evaluation of \
In[166]:=",ExpressionUUID->"473261dd-6668-40b1-ad7b-3ac6aa5572d5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Time taken: \"\>", "\[InvisibleSpace]", "4.6875`", 
   "\[InvisibleSpace]", "\<\" seconds\"\>"}],
  SequenceForm["Time taken: ", 4.6875, " seconds"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.7778765672367253`*^9, 3.7778765927385683`*^9}, 
   3.7778766241037416`*^9, {3.777876663090545*^9, 3.7778767097718225`*^9}, {
   3.777876743573449*^9, 3.7778767642163224`*^9}, {3.7778768137045927`*^9, 
   3.7778768272603626`*^9}, {3.777879533204275*^9, 3.7778796118933554`*^9}, 
   3.777879679269459*^9, 3.7778797508322*^9, 3.777879836494384*^9, 
   3.777879911999589*^9, {3.7778799439771395`*^9, 3.7778800142061157`*^9}, {
   3.777880077241645*^9, 3.7778801007205243`*^9}, 3.7778819974256735`*^9, 
   3.7778820325288553`*^9, 3.777882404881856*^9, 3.7778910475485177`*^9, 
   3.777891149374378*^9, 3.7778923014749794`*^9, 3.777892477854014*^9, {
   3.777898188014637*^9, 3.777898264397564*^9}, 3.777915479889662*^9, 
   3.781283999658849*^9, 3.7812841954337254`*^9, 3.7812842842480445`*^9, {
   3.781284487344675*^9, 3.781284531425988*^9}, {3.7812849598443007`*^9, 
   3.781284975790153*^9}, 3.781285038902542*^9, 3.781285070865453*^9, 
   3.781286150758993*^9, {3.809948349239542*^9, 3.809948366623817*^9}},
 CellLabel->
  "During evaluation of \
In[166]:=",ExpressionUUID->"d78e4806-87c1-4478-b454-e361b4b8f1fa"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Final value: \"\>", "\[InvisibleSpace]", 
   "0.10020517433316484`"}],
  SequenceForm["Final value: ", 0.10020517433316484`],
  Editable->False]], "Print",
 CellChangeTimes->{{3.7778765672367253`*^9, 3.7778765927385683`*^9}, 
   3.7778766241037416`*^9, {3.777876663090545*^9, 3.7778767097718225`*^9}, {
   3.777876743573449*^9, 3.7778767642163224`*^9}, {3.7778768137045927`*^9, 
   3.7778768272603626`*^9}, {3.777879533204275*^9, 3.7778796118933554`*^9}, 
   3.777879679269459*^9, 3.7778797508322*^9, 3.777879836494384*^9, 
   3.777879911999589*^9, {3.7778799439771395`*^9, 3.7778800142061157`*^9}, {
   3.777880077241645*^9, 3.7778801007205243`*^9}, 3.7778819974256735`*^9, 
   3.7778820325288553`*^9, 3.777882404881856*^9, 3.7778910475485177`*^9, 
   3.777891149374378*^9, 3.7778923014749794`*^9, 3.777892477854014*^9, {
   3.777898188014637*^9, 3.777898264397564*^9}, 3.777915479889662*^9, 
   3.781283999658849*^9, 3.7812841954337254`*^9, 3.7812842842480445`*^9, {
   3.781284487344675*^9, 3.781284531425988*^9}, {3.7812849598443007`*^9, 
   3.781284975790153*^9}, 3.781285038902542*^9, 3.781285070865453*^9, 
   3.781286150758993*^9, {3.809948349239542*^9, 3.8099483666728506`*^9}},
 CellLabel->
  "During evaluation of \
In[166]:=",ExpressionUUID->"0a4a2590-2a10-4b28-8193-2596d462b94f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Number of iterations: \"\>", "\[InvisibleSpace]", "105"}],
  SequenceForm["Number of iterations: ", 105],
  Editable->False]], "Print",
 CellChangeTimes->{{3.7778765672367253`*^9, 3.7778765927385683`*^9}, 
   3.7778766241037416`*^9, {3.777876663090545*^9, 3.7778767097718225`*^9}, {
   3.777876743573449*^9, 3.7778767642163224`*^9}, {3.7778768137045927`*^9, 
   3.7778768272603626`*^9}, {3.777879533204275*^9, 3.7778796118933554`*^9}, 
   3.777879679269459*^9, 3.7778797508322*^9, 3.777879836494384*^9, 
   3.777879911999589*^9, {3.7778799439771395`*^9, 3.7778800142061157`*^9}, {
   3.777880077241645*^9, 3.7778801007205243`*^9}, 3.7778819974256735`*^9, 
   3.7778820325288553`*^9, 3.777882404881856*^9, 3.7778910475485177`*^9, 
   3.777891149374378*^9, 3.7778923014749794`*^9, 3.777892477854014*^9, {
   3.777898188014637*^9, 3.777898264397564*^9}, 3.777915479889662*^9, 
   3.781283999658849*^9, 3.7812841954337254`*^9, 3.7812842842480445`*^9, {
   3.781284487344675*^9, 3.781284531425988*^9}, {3.7812849598443007`*^9, 
   3.781284975790153*^9}, 3.781285038902542*^9, 3.781285070865453*^9, 
   3.781286150758993*^9, {3.809948349239542*^9, 3.809948366678851*^9}},
 CellLabel->
  "During evaluation of \
In[166]:=",ExpressionUUID->"a8585adb-fe85-4d2e-a350-51ecac6edb80"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Number of total corrections: \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["Number of total corrections: ", 0],
  Editable->False]], "Print",
 CellChangeTimes->{{3.7778765672367253`*^9, 3.7778765927385683`*^9}, 
   3.7778766241037416`*^9, {3.777876663090545*^9, 3.7778767097718225`*^9}, {
   3.777876743573449*^9, 3.7778767642163224`*^9}, {3.7778768137045927`*^9, 
   3.7778768272603626`*^9}, {3.777879533204275*^9, 3.7778796118933554`*^9}, 
   3.777879679269459*^9, 3.7778797508322*^9, 3.777879836494384*^9, 
   3.777879911999589*^9, {3.7778799439771395`*^9, 3.7778800142061157`*^9}, {
   3.777880077241645*^9, 3.7778801007205243`*^9}, 3.7778819974256735`*^9, 
   3.7778820325288553`*^9, 3.777882404881856*^9, 3.7778910475485177`*^9, 
   3.777891149374378*^9, 3.7778923014749794`*^9, 3.777892477854014*^9, {
   3.777898188014637*^9, 3.777898264397564*^9}, 3.777915479889662*^9, 
   3.781283999658849*^9, 3.7812841954337254`*^9, 3.7812842842480445`*^9, {
   3.781284487344675*^9, 3.781284531425988*^9}, {3.7812849598443007`*^9, 
   3.781284975790153*^9}, 3.781285038902542*^9, 3.781285070865453*^9, 
   3.781286150758993*^9, {3.809948349239542*^9, 3.809948366706807*^9}},
 CellLabel->
  "During evaluation of \
In[166]:=",ExpressionUUID->"39dd4d95-4d29-4c6a-84bf-93e50ab64d5c"]
}, Open  ]],

Cell[BoxData[
 GraphicsBox[{{}, {{{}, {}, 
     {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.009166666666666668],
       AbsoluteThickness[1.6], LineBox[CompressedData["
1:eJw9ywlQ1FUAx/F/mEbIvTisI6QkkQGRXBog7m8BYWFZ2HtZdKbiyogkLfJI
iEWmCSRgyDbciTIKkACjspR7YwgITC4RFgk5FqhVlMkjSqFseO//n3nzn8/7
vp9LQro02YxhmNcenf//q98iz0cftLLtyDyPXOAkr/Z8ktUcsTku8kqb8oNm
iW3h/kdM4kyPkdgBvf8YwnVF1FwEirb6Jx6kdsLc7PimtxOot0Cft1K7NZ76
adzYX53aK6N2RZi+jN8konaDva6z7oMI6m0QrDyu2sindker8egvrwRSe2J4
85dTcb7UXlgjSM+650G9HU9uEJp7uVJ7Y33PWOTSJmof8DLSFJEcal/Y2GhT
N1hQ+yGn+x1DLEPtj3WcK9OmezPEO2BcLjo1YqLeCaHX/S/WXqd+EfFM7M7E
QeoA9OU4do93UAeineMxsu9H6iDc4W+82FtJvQvFzw8IbLTUwQiVNJdb5FLv
hsUxVXvZm9Q8aLrkrhV7qYHPAtSqv8OIs4GgXo3mgCftfHhZ2hqG7Gjnw7p0
yebO3WnSQ7DEfP5d0TBxdggyO38/lvI97aHgTnN1noW0h2IiqGW5MJn2MMxF
FGm9A2gPw+jPzTXnzGnfAyVjjNQOTZG+B32PHZ554zQxE46ChhzUq2kPh0da
yNyvHNojwFuX7+HVNUl6BCbTK4K93yJmBOCa5vf7OtIuwLNHGqxck6+THgmk
tT5MypsgPRL3pzNzHXW/kR4FnbRNmqwdJz0KL6WcOz2YeY10IWb7tTkJ4jHS
hahaXLjRZm0gPRr6M8KcVxtHSI/G0UFB0mXFVdJFsD/718ks4xXSRTgeW1y/
5fUh0mMgFVfcTb09QHoMHnxtkiwc7ic9FsYaUcdBx8ukx2KibbK2N7GXdDHy
d1Q9Yz7dvWqIwZ0a6uaUdZL3Yuz7JsDs2087Vq0Xw7PaI89gbCd7CdzbjB9p
M34iewnMdjn5KIV6spdgu3PXrKytlewlKK6+JSyQt5C9FNzkspc3hzWTvRSl
Vw8NOxxvInspkl7gZ9jdbCR7Ker/faLF5X1iRoYwXYlkeTcxZPgq40LXvBVx
tgzWKSl+6psNZC/DuAXPrmSYmJEjNTq0y7uTGHKUu3ZcuNZEnC1HiYup4NZ5
upfD3MFkK6qnewXO2A/0+dfRvQKHkjSxbjV0r8Do7R8WOqvpXgFBzuLD8bN0
r4TlpRORfGoo0flAVmeoonslxjTc5lPUeiX6n3MaT6FmVHjq47UKATVUKPYw
rfFj9yokKC2z3Ni9CvXNuZnO7D4OjX/6vefI7uOgPPGhhsPu4xAX5WmwZfdx
GO03c7Bh92rkp7rNWbF7NXyirJxZZ6tRuNfuE0t2r0bCuz3BrJl4VB6INmON
eFwqrxxb/8j/ARco9ac=
       "]]}}, 
    {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.009166666666666668], 
     AbsoluteThickness[1.6]}, {
     {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.009166666666666668],
       AbsoluteThickness[1.6]}, {}}, {
     {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.009166666666666668],
       AbsoluteThickness[1.6]}, {}}}, {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox["\"No. of iterations\"", TraditionalForm], 
    FormBox["\"Function value f\"", TraditionalForm]},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImageSize->Large,
  Method->{
   "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 105.}, {0, 0.73341798453294}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.7778911496526637`*^9, 3.777892301693391*^9, 3.777892478096407*^9, {
   3.777898188369871*^9, 3.777898264507185*^9}, 3.77791548011985*^9, 
   3.7812839998084464`*^9, 3.781284197025467*^9, 3.7812842843926897`*^9, {
   3.7812844875812507`*^9, 3.781284531542677*^9}, {3.781284960073202*^9, 
   3.781284975902852*^9}, {3.781285058858567*^9, 3.7812850709771595`*^9}, 
   3.7812861508777122`*^9, {3.809948349452383*^9, 3.8099483668129525`*^9}},
 CellLabel->
  "Out[171]=",ExpressionUUID->"67dd6fcb-ce39-4d99-80b2-71129d432cd3"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Fermionic Complexity of Purification (CoP)", "Section",
 CellChangeTimes->{{3.775541190332918*^9, 3.775541197720715*^9}, {
  3.7766821794467497`*^9, 3.7766821834467897`*^9}, {3.777898304283409*^9, 
  3.777898305238535*^9}},ExpressionUUID->"7ab8e47f-49e3-47a4-9539-\
14f093f75244"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"L", "=", "100"}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"Total", " ", "number", " ", "lattice", " ", "sites"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"J", "=", "2.5"}], ";", 
   RowBox[{"h", "=", "2"}], ";", 
   RowBox[{"\[Gamma]", "=", "1"}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"XY", " ", "model", " ", "parameter"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"dimA1", "=", "1"}], ";", " ", 
   RowBox[{"dimB1", "=", "3"}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"dofs", " ", "of", " ", "chosen", " ", "subystems"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "=", "5"}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"distance", " ", "subsystems"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"dimPur", "=", 
    RowBox[{"dimA1", "+", "dimB1"}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
   "dimensions", " ", "of", " ", "the", " ", "purifying", " ", "system"}], 
   "*)"}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.7766752493384905`*^9, 3.776675304991503*^9}, {
   3.776675340236038*^9, 3.776675359125998*^9}, {3.776675400716584*^9, 
   3.77667540739126*^9}, {3.7766782918910627`*^9, 3.7766782981508265`*^9}, {
   3.776681109400042*^9, 3.7766811132731833`*^9}, {3.776767627232751*^9, 
   3.776767645137799*^9}, {3.7770247958176646`*^9, 3.7770247969831934`*^9}, {
   3.777204705416757*^9, 3.777204713102418*^9}, {3.7772048050920696`*^9, 
   3.7772048065142727`*^9}, {3.777204853317474*^9, 3.777204855609499*^9}, {
   3.777613394619652*^9, 3.7776134266920223`*^9}, {3.777614044319818*^9, 
   3.777614045223138*^9}, {3.777614489100884*^9, 3.7776145171550384`*^9}, {
   3.7776147024842234`*^9, 3.7776147033255644`*^9}, {3.7778820901669655`*^9, 
   3.7778821087862034`*^9}, {3.7778829602890897`*^9, 
   3.7778829613203354`*^9}, {3.7778830860254345`*^9, 
   3.7778830869010935`*^9}, {3.7778831819291215`*^9, 
   3.7778831828636255`*^9}, {3.7778832155552034`*^9, 
   3.7778832165036693`*^9}, {3.777883283310329*^9, 3.7778832842557755`*^9}, {
   3.777883359369193*^9, 3.777883360795429*^9}, {3.777883431354806*^9, 
   3.7778834322125144`*^9}, {3.777883668483843*^9, 3.7778836694183826`*^9}, 
   3.777889431516571*^9, 3.7778983513948708`*^9, {3.777898724552718*^9, 
   3.777898726900447*^9}, {3.7778987850218287`*^9, 3.777898804942713*^9}, {
   3.777915376505526*^9, 3.77791537991446*^9}, {3.781284109018923*^9, 
   3.7812841091466064`*^9}, {3.7812841695848894`*^9, 3.781284175940916*^9}, {
   3.781284926038745*^9, 3.7812849273602085`*^9}, {3.7812849867518263`*^9, 
   3.7812849871009274`*^9}},
 CellLabel->
  "In[172]:=",ExpressionUUID->"ef7a3c23-377e-487d-a70e-4a732d8b3637"],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Pre-algorithm: Create complex structures and initial \
transformations",
 FontWeight->"Bold",
 FontSlant->"Italic"]], "Subsection",
 CellChangeTimes->{{3.775541412824267*^9, 3.7755416727390947`*^9}, {
  3.7755421075764008`*^9, 3.775542108507226*^9}, {3.775723029718266*^9, 
  3.7757230540265265`*^9}, {3.77580286783678*^9, 3.775802874357009*^9}, {
  3.775819565427184*^9, 3.7758195714986753`*^9}, {3.777875870603178*^9, 
  3.777875870719861*^9}, {3.777882248813966*^9, 3.777882296261156*^9}},
 Background->GrayLevel[
  0.85],ExpressionUUID->"e9ca9062-6875-4b12-84ea-46e8c90ab014"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"CM0", "=", 
   RowBox[{"XYcmRes", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"L", ",", "J", ",", "h", ",", "\[Gamma]"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"dimA1", ",", "dimB1", ",", "d"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{"rlist", ",", "MTra"}], "}"}], "=", 
    RowBox[{"GOExtractStdForm\[CapitalOmega]", "[", "CM0", "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"JT", "=", 
   RowBox[{"GOPurifyStandardJFermion", "[", 
    RowBox[{"rlist", ",", "dimPur", ",", "\"\<qpqp\>\""}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"JR", "=", 
    RowBox[{"GOTransform\[CapitalOmega]toJ", "[", 
     RowBox[{
      RowBox[{"GO\[CapitalOmega]qpqp", "[", 
       RowBox[{"dimA1", "+", "dimB1", "+", "dimPur"}], "]"}], ",", 
      "\"\<qpqp\>\"", ",", "\"\<qpqp\>\""}], "]"}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"reference", " ", "state"}], " ", "*)"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"J0", "=", "JR"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"M0", "=", 
    RowBox[{
     RowBox[{"ArrayFlatten", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"MTra", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", 
          RowBox[{"IdentityMatrix", "[", 
           RowBox[{"2", "dimPur"}], "]"}]}], "}"}]}], "}"}], "]"}], "//", 
     "SparseArray"}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Attention", ":", " ", 
     RowBox[{"For", " ", "complexity"}]}], ",", " ", 
    RowBox[{"we", " ", "need", " ", "to", " ", "put", " ", "MTra"}], ",", " ", 
    RowBox[{
    "because", " ", "JR", " ", "transforms", " ", "inversely", " ", "to", " ", 
     RowBox[{
      RowBox[{"JT", "!!"}], "!"}]}]}], " ", "*)"}]}]}], "Input",
 CellChangeTimes->{{3.7778822815754075`*^9, 3.7778822842791815`*^9}, {
   3.777889640049202*^9, 3.7778896411822176`*^9}, {3.7778900689687176`*^9, 
   3.7778901058002443`*^9}, {3.7778902092637587`*^9, 
   3.7778902230718236`*^9}, {3.7778902538735332`*^9, 
   3.7778902776060743`*^9}, {3.777890645402773*^9, 3.77789064657862*^9}, {
   3.7778909447812185`*^9, 3.7778909605500364`*^9}, {3.7778922726446557`*^9, 
   3.7778922733407645`*^9}, 3.777892965524302*^9, {3.7778984118687305`*^9, 
   3.7778984407258253`*^9}, {3.777898525182805*^9, 3.777898538784273*^9}, {
   3.7778986528059683`*^9, 3.777898675575259*^9}, 3.777915399942038*^9},
 CellLabel->
  "In[177]:=",ExpressionUUID->"1ab993c6-41ad-42e0-83a0-dbe7297ac5e0"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["1. Define the problem-specific input arguments",
 FontWeight->"Bold",
 FontSlant->"Italic"]], "Subsection",
 CellChangeTimes->{{3.775541412824267*^9, 3.7755416727390947`*^9}, {
  3.7755421075764008`*^9, 3.775542108507226*^9}, {3.775723029718266*^9, 
  3.7757230540265265`*^9}, {3.7758195488030024`*^9, 3.7758195596405287`*^9}, {
  3.7778758686055183`*^9, 3.777875869003461*^9}},
 Background->GrayLevel[
  0.85],ExpressionUUID->"21f7b35c-c9ba-4280-a071-89a7cab102c3"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"function", "=", 
   RowBox[{"GOCoPFerm", "[", "JT", "]"}]}], ";", " ", 
  RowBox[{"gradient", "=", 
   RowBox[{"GOCoPgradFerm", "[", "JT", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ProblemSpecific", "=", 
   RowBox[{"{", 
    RowBox[{"function", ",", "gradient"}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.775541985290533*^9, 3.77554201468399*^9}, {
   3.775802813697888*^9, 3.775802843152315*^9}, {3.7758194472420607`*^9, 
   3.775819460630344*^9}, {3.776148502655368*^9, 3.776148505469286*^9}, {
   3.7766754101748285`*^9, 3.776675421999754*^9}, {3.777182193652604*^9, 
   3.777182193963458*^9}, 3.777882524272629*^9, {3.777898466485918*^9, 
   3.7778984707956553`*^9}},
 CellLabel->
  "In[183]:=",ExpressionUUID->"2b310b82-cd2d-4d51-831f-70899bc1d59a"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["2. Define the system-specific input arguments",
 FontWeight->"Bold",
 FontSlant->"Italic"]], "Subsection",
 CellChangeTimes->{{3.775541412824267*^9, 3.7755416727390947`*^9}, {
  3.7755421075764008`*^9, 3.775542108507226*^9}, {3.775723029718266*^9, 
  3.7757230540265265`*^9}, {3.77580286783678*^9, 3.775802874357009*^9}, {
  3.775819565427184*^9, 3.7758195714986753`*^9}, {3.777875870603178*^9, 
  3.777875870719861*^9}},
 Background->GrayLevel[
  0.85],ExpressionUUID->"819e0234-9b9f-444c-a2ff-e7b1fcb978b4"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"LieBasis", "=", 
   RowBox[{"GOLieBasisCompound", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"GOLieBasisEmpty", "[", 
       RowBox[{"dimA1", "+", "dimB1"}], "]"}], ",", 
      RowBox[{"GOLieBasisSONoUN", "[", "dimPur", "]"}]}], "}"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"M0List", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"MatrixExp", "[", 
       RowBox[{
        RowBox[{"RandomReal", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0.7"}], "}"}], ",", 
          RowBox[{"Length", "[", "LieBasis", "]"}]}], "]"}], ".", 
        "LieBasis"}], "]"}], ".", "M0"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "10"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"geometry", "=", 
   RowBox[{"GOGeometryConst", "[", 
    RowBox[{"LieBasis", ",", "J0", ",", 
     RowBox[{"-", "1"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"newM", "[", 
    RowBox[{"m_", ",", "s_", ",", "x_"}], "]"}], ":=", 
   RowBox[{"m", ".", 
    RowBox[{"GOapproxExp", "[", 
     RowBox[{"s", ",", "x"}], "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.775541682190981*^9, 3.77554177782376*^9}, {
   3.7756584797572603`*^9, 3.775658491461603*^9}, {3.7756586394444933`*^9, 
   3.775658663320425*^9}, {3.775658803123712*^9, 3.775658805980338*^9}, {
   3.775658899244485*^9, 3.7756589019972677`*^9}, {3.7757176316644278`*^9, 
   3.7757176328901606`*^9}, {3.776148460166892*^9, 3.7761484603276997`*^9}, {
   3.7766787520785265`*^9, 3.7766787566814413`*^9}, 3.7778758499483347`*^9, {
   3.7778759712282343`*^9, 3.7778760085176153`*^9}, {3.777876075162465*^9, 
   3.777876107647256*^9}, {3.7778762150342712`*^9, 3.7778762586018434`*^9}, {
   3.7778795986061583`*^9, 3.7778796028535495`*^9}, 3.7778818122964516`*^9, {
   3.777881946412098*^9, 3.777881955277404*^9}, {3.777882270870017*^9, 
   3.7778822997299232`*^9}, {3.7778825378303514`*^9, 
   3.7778825382132053`*^9}, {3.777882769259143*^9, 3.777882772873635*^9}, {
   3.77788285388912*^9, 3.7778829053568993`*^9}, {3.7778830382042465`*^9, 
   3.7778830406028414`*^9}, 3.7778839152333837`*^9, 3.777898571649929*^9, {
   3.777898691240079*^9, 3.777898691483572*^9}, {3.777915240663904*^9, 
   3.777915241390945*^9}},
 CellLabel->
  "In[185]:=",ExpressionUUID->"5355f749-9df2-4740-879d-ba46b63932c6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SystemSpecific", "=", 
   RowBox[{"{", 
    RowBox[{
    "J0", ",", "M0List", ",", "LieBasis", ",", "geometry", ",", "newM"}], 
    "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7771823805734067`*^9, 3.777182381539304*^9}, {
  3.7771867297541113`*^9, 3.7771867399504547`*^9}, {3.7771870952286863`*^9, 
  3.7771871167190237`*^9}, {3.7771900778804693`*^9, 3.7771900789969316`*^9}},
 CellLabel->
  "In[189]:=",ExpressionUUID->"5377f5ee-df0f-4093-8793-2360c7f901e1"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["3. Define the procedure-specific input arguments",
 FontWeight->"Bold",
 FontSlant->"Italic"]], "Subsection",
 CellChangeTimes->{{3.775541412824267*^9, 3.7755416727390947`*^9}, {
  3.7755421075764008`*^9, 3.775542108507226*^9}, {3.775723029718266*^9, 
  3.7757230702268715`*^9}, {3.775802876615396*^9, 3.775802877040338*^9}, {
  3.775819576737215*^9, 3.775819579044883*^9}, {3.775920847928969*^9, 
  3.775920848594467*^9}, {3.7778758745745645`*^9, 3.777875874719137*^9}},
 Background->GrayLevel[
  0.85],ExpressionUUID->"650935c2-5c3e-4c03-85ed-516d9ae3f8a1"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"stepcorrection", "[", "s_", "]"}], ":=", 
    RowBox[{"s", "/", "2"}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
   "How", " ", "to", " ", "correct", " ", "the", " ", "step", " ", "size"}], 
   " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"gradienttolerance", "=", 
    SuperscriptBox["10", 
     RowBox[{"-", "6"}]]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"Tolerance", " ", "for", " ", "gradient"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"valuetolerance", "=", 
    SuperscriptBox["10", 
     RowBox[{"-", "8"}]]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
   "Tolerance", " ", "of", " ", "two", " ", "successive", " ", "function", 
    " ", "values"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"steplimit", "=", "\[Infinity]"}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Stop", " ", "after", " ", "some", " ", "finite", " ", "number", " ", 
     "of", " ", "steps"}], ",", " ", 
    RowBox[{"regardless", " ", "of", " ", "convergence"}]}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pursueall", "=", "False"}], ";", " ", 
  RowBox[{"(*", " ", 
   RowBox[{
   "Here", " ", "we", " ", "specify", " ", "that", " ", "all", " ", "50", " ",
     "initial", " ", "trajectories", " ", "should", " ", "be", " ", "pursued",
     " ", "until", " ", "convergence"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"ProcedureSpecific", "=", 
   RowBox[{"{", 
    RowBox[{
    "gradienttolerance", ",", "valuetolerance", ",", "steplimit", ",", 
     "stepcorrection", ",", "pursueall"}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.775819597914811*^9, 3.7758196504325457`*^9}, {
   3.775906153940111*^9, 3.775906158114304*^9}, {3.775920531904058*^9, 
   3.7759205545067883`*^9}, {3.776077262639947*^9, 3.776077265067091*^9}, {
   3.776140736350627*^9, 3.776140736732552*^9}, {3.776141182605242*^9, 
   3.776141182826838*^9}, {3.776141256424583*^9, 3.776141256748578*^9}, {
   3.776147275569401*^9, 3.77614728104792*^9}, {3.7766760611171703`*^9, 
   3.7766760989538565`*^9}, {3.7766761341494627`*^9, 3.77667615616632*^9}, {
   3.7766798830017376`*^9, 3.776679959159196*^9}, {3.7771867628402376`*^9, 
   3.7771867631246977`*^9}, {3.777190030555825*^9, 3.7771900318984976`*^9}, {
   3.777612076657067*^9, 3.777612079016206*^9}, {3.777612558900856*^9, 
   3.7776125595211697`*^9}, {3.7778795471580276`*^9, 3.777879547457229*^9}, {
   3.777879790155144*^9, 3.777879791698016*^9}, {3.77787987406402*^9, 
   3.7778798746584435`*^9}, {3.777880064780989*^9, 3.7778800649984055`*^9}, {
   3.7778819963116493`*^9, 3.777881998176665*^9}, {3.777883153272709*^9, 
   3.777883154382789*^9}, 3.7778838793193674`*^9, {3.8099475981425066`*^9, 
   3.8099476189888477`*^9}, {3.809948381683934*^9, 3.80994838725395*^9}},
 CellLabel->
  "In[190]:=",ExpressionUUID->"7d1ffa36-5916-45d6-88bf-a1851f72ff44"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Run the Optimization and evaluate results",
 FontWeight->"Bold",
 FontSlant->"Italic"]], "Subsection",
 CellChangeTimes->{{3.775541412824267*^9, 3.7755416727390947`*^9}, {
  3.7755421075764008`*^9, 3.775542108507226*^9}, {3.775723029718266*^9, 
  3.7757230702268715`*^9}, {3.775802876615396*^9, 3.775802877040338*^9}, {
  3.775819576737215*^9, 3.7758195911241703`*^9}, {3.777876491696102*^9, 
  3.7778765017522216`*^9}},
 Background->GrayLevel[
  0.85],ExpressionUUID->"797f9b3f-6569-40d3-8107-5b456953727c"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"time", ",", "Result"}], "}"}], "=", 
   RowBox[{"Timing", "[", 
    RowBox[{"GOOptimize", "[", 
     RowBox[{
     "ProblemSpecific", ",", "SystemSpecific", ",", "ProcedureSpecific"}], 
     "]"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.775541917935274*^9, 3.775541929914413*^9}, {
   3.775542017052538*^9, 3.775542060069221*^9}, {3.775802848553993*^9, 
   3.775802853610269*^9}, {3.775802930960863*^9, 3.7758029314533873`*^9}, {
   3.7758196566862297`*^9, 3.775819664779613*^9}, {3.776077266966263*^9, 
   3.776077274968354*^9}, {3.776142323700296*^9, 3.776142327362258*^9}, {
   3.776147293258299*^9, 3.7761472949973507`*^9}, {3.776149064910078*^9, 
   3.776149065780347*^9}, {3.776149255917335*^9, 3.7761492570149517`*^9}, {
   3.7771986243889976`*^9, 3.777198624560539*^9}, {3.7778765173275495`*^9, 
   3.7778765338773193`*^9}, 3.7778767055570936`*^9},
 CellLabel->
  "In[195]:=",ExpressionUUID->"a7fcc360-a721-497f-92a2-036b86291267"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\<Reason for termination: \>\"", ",", 
    RowBox[{"Result", "[", 
     RowBox[{"[", "7", "]"}], "]"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\<Time taken: \>\"", ",", "time", ",", "\"\< seconds\>\""}], 
   "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\<Final value: \>\"", ",", 
    RowBox[{"Result", "\[LeftDoubleBracket]", 
     RowBox[{"1", ",", "1"}], "\[RightDoubleBracket]"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\<Number of iterations: \>\"", ",", 
    RowBox[{"Length", "[", 
     RowBox[{"Result", "\[LeftDoubleBracket]", 
      RowBox[{"4", ",", "1"}], "\[RightDoubleBracket]"}], "]"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\<Number of total corrections: \>\"", ",", 
    RowBox[{
     RowBox[{"Result", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}],
      "//", "Total"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"ListPlot", "[", 
  RowBox[{
   RowBox[{"Result", "\[LeftDoubleBracket]", "5", "\[RightDoubleBracket]"}], 
   ",", " ", 
   RowBox[{"ImageSize", "\[Rule]", "Large"}], ",", " ", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<No. of iterations\>\"", ",", "\"\<Function value f\>\""}], 
     "}"}]}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
   RowBox[{"Joined", "\[Rule]", "True"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.77791542157672*^9, 3.777915446156494*^9}},
 CellLabel->
  "In[196]:=",ExpressionUUID->"6cb64008-b7c2-4b54-a36b-e8da626de7a7"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Reason for termination: \"\>", 
   "\[InvisibleSpace]", "\<\"Function value tolerance reached\"\>"}],
  SequenceForm["Reason for termination: ", "Function value tolerance reached"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.7778765672367253`*^9, 3.7778765927385683`*^9}, 
   3.7778766241037416`*^9, {3.777876663090545*^9, 3.7778767097718225`*^9}, {
   3.777876743573449*^9, 3.7778767642163224`*^9}, {3.7778768137045927`*^9, 
   3.7778768272603626`*^9}, {3.777879533204275*^9, 3.7778796118933554`*^9}, 
   3.777879679269459*^9, 3.7778797508322*^9, 3.777879836494384*^9, 
   3.777879911999589*^9, {3.7778799439771395`*^9, 3.7778800142061157`*^9}, {
   3.777880077241645*^9, 3.7778801007205243`*^9}, 3.7778819974256735`*^9, 
   3.7778820325288553`*^9, 3.777882554952422*^9, 3.7778827483599977`*^9, 
   3.777882801943906*^9, {3.77788286335378*^9, 3.777882910459264*^9}, 
   3.7778829652079415`*^9, 3.777883018001201*^9, 3.7778830513291616`*^9, 
   3.777883095063296*^9, {3.7778831736342883`*^9, 3.777883193170077*^9}, 
   3.7778832283182697`*^9, 3.7778836450394983`*^9, 3.7778836784252715`*^9, 
   3.777883846092169*^9, 3.777883930384887*^9, 3.7778985541645823`*^9, 
   3.777898586354211*^9, 3.7778986994827766`*^9, 3.777898733966261*^9, {
   3.777898792192217*^9, 3.7778988145935297`*^9}, {3.777915436683578*^9, 
   3.77791544661374*^9}, 3.781284011006488*^9, {3.781284053486359*^9, 
   3.781284078101506*^9}, {3.7812841291121616`*^9, 3.781284139168257*^9}, 
   3.7812841796928387`*^9, 3.7812845596790123`*^9, 3.7812849918382215`*^9, 
   3.7812861710876064`*^9, 3.809948412993991*^9},
 CellLabel->
  "During evaluation of \
In[196]:=",ExpressionUUID->"57d55063-c7f2-445c-b7b2-3ac38c52938f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Time taken: \"\>", "\[InvisibleSpace]", "18.234375`", 
   "\[InvisibleSpace]", "\<\" seconds\"\>"}],
  SequenceForm["Time taken: ", 18.234375, " seconds"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.7778765672367253`*^9, 3.7778765927385683`*^9}, 
   3.7778766241037416`*^9, {3.777876663090545*^9, 3.7778767097718225`*^9}, {
   3.777876743573449*^9, 3.7778767642163224`*^9}, {3.7778768137045927`*^9, 
   3.7778768272603626`*^9}, {3.777879533204275*^9, 3.7778796118933554`*^9}, 
   3.777879679269459*^9, 3.7778797508322*^9, 3.777879836494384*^9, 
   3.777879911999589*^9, {3.7778799439771395`*^9, 3.7778800142061157`*^9}, {
   3.777880077241645*^9, 3.7778801007205243`*^9}, 3.7778819974256735`*^9, 
   3.7778820325288553`*^9, 3.777882554952422*^9, 3.7778827483599977`*^9, 
   3.777882801943906*^9, {3.77788286335378*^9, 3.777882910459264*^9}, 
   3.7778829652079415`*^9, 3.777883018001201*^9, 3.7778830513291616`*^9, 
   3.777883095063296*^9, {3.7778831736342883`*^9, 3.777883193170077*^9}, 
   3.7778832283182697`*^9, 3.7778836450394983`*^9, 3.7778836784252715`*^9, 
   3.777883846092169*^9, 3.777883930384887*^9, 3.7778985541645823`*^9, 
   3.777898586354211*^9, 3.7778986994827766`*^9, 3.777898733966261*^9, {
   3.777898792192217*^9, 3.7778988145935297`*^9}, {3.777915436683578*^9, 
   3.77791544661374*^9}, 3.781284011006488*^9, {3.781284053486359*^9, 
   3.781284078101506*^9}, {3.7812841291121616`*^9, 3.781284139168257*^9}, 
   3.7812841796928387`*^9, 3.7812845596790123`*^9, 3.7812849918382215`*^9, 
   3.7812861710876064`*^9, 3.809948413006956*^9},
 CellLabel->
  "During evaluation of \
In[196]:=",ExpressionUUID->"bc391d14-4eba-47e0-8e13-b88067edc1e5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Final value: \"\>", "\[InvisibleSpace]", 
   "1.0433954040694269`"}],
  SequenceForm["Final value: ", 1.0433954040694269`],
  Editable->False]], "Print",
 CellChangeTimes->{{3.7778765672367253`*^9, 3.7778765927385683`*^9}, 
   3.7778766241037416`*^9, {3.777876663090545*^9, 3.7778767097718225`*^9}, {
   3.777876743573449*^9, 3.7778767642163224`*^9}, {3.7778768137045927`*^9, 
   3.7778768272603626`*^9}, {3.777879533204275*^9, 3.7778796118933554`*^9}, 
   3.777879679269459*^9, 3.7778797508322*^9, 3.777879836494384*^9, 
   3.777879911999589*^9, {3.7778799439771395`*^9, 3.7778800142061157`*^9}, {
   3.777880077241645*^9, 3.7778801007205243`*^9}, 3.7778819974256735`*^9, 
   3.7778820325288553`*^9, 3.777882554952422*^9, 3.7778827483599977`*^9, 
   3.777882801943906*^9, {3.77788286335378*^9, 3.777882910459264*^9}, 
   3.7778829652079415`*^9, 3.777883018001201*^9, 3.7778830513291616`*^9, 
   3.777883095063296*^9, {3.7778831736342883`*^9, 3.777883193170077*^9}, 
   3.7778832283182697`*^9, 3.7778836450394983`*^9, 3.7778836784252715`*^9, 
   3.777883846092169*^9, 3.777883930384887*^9, 3.7778985541645823`*^9, 
   3.777898586354211*^9, 3.7778986994827766`*^9, 3.777898733966261*^9, {
   3.777898792192217*^9, 3.7778988145935297`*^9}, {3.777915436683578*^9, 
   3.77791544661374*^9}, 3.781284011006488*^9, {3.781284053486359*^9, 
   3.781284078101506*^9}, {3.7812841291121616`*^9, 3.781284139168257*^9}, 
   3.7812841796928387`*^9, 3.7812845596790123`*^9, 3.7812849918382215`*^9, 
   3.7812861710876064`*^9, 3.8099484130554523`*^9},
 CellLabel->
  "During evaluation of \
In[196]:=",ExpressionUUID->"09a62f7f-db88-4215-ad5e-1743773a4db8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Number of iterations: \"\>", "\[InvisibleSpace]", "864"}],
  SequenceForm["Number of iterations: ", 864],
  Editable->False]], "Print",
 CellChangeTimes->{{3.7778765672367253`*^9, 3.7778765927385683`*^9}, 
   3.7778766241037416`*^9, {3.777876663090545*^9, 3.7778767097718225`*^9}, {
   3.777876743573449*^9, 3.7778767642163224`*^9}, {3.7778768137045927`*^9, 
   3.7778768272603626`*^9}, {3.777879533204275*^9, 3.7778796118933554`*^9}, 
   3.777879679269459*^9, 3.7778797508322*^9, 3.777879836494384*^9, 
   3.777879911999589*^9, {3.7778799439771395`*^9, 3.7778800142061157`*^9}, {
   3.777880077241645*^9, 3.7778801007205243`*^9}, 3.7778819974256735`*^9, 
   3.7778820325288553`*^9, 3.777882554952422*^9, 3.7778827483599977`*^9, 
   3.777882801943906*^9, {3.77788286335378*^9, 3.777882910459264*^9}, 
   3.7778829652079415`*^9, 3.777883018001201*^9, 3.7778830513291616`*^9, 
   3.777883095063296*^9, {3.7778831736342883`*^9, 3.777883193170077*^9}, 
   3.7778832283182697`*^9, 3.7778836450394983`*^9, 3.7778836784252715`*^9, 
   3.777883846092169*^9, 3.777883930384887*^9, 3.7778985541645823`*^9, 
   3.777898586354211*^9, 3.7778986994827766`*^9, 3.777898733966261*^9, {
   3.777898792192217*^9, 3.7778988145935297`*^9}, {3.777915436683578*^9, 
   3.77791544661374*^9}, 3.781284011006488*^9, {3.781284053486359*^9, 
   3.781284078101506*^9}, {3.7812841291121616`*^9, 3.781284139168257*^9}, 
   3.7812841796928387`*^9, 3.7812845596790123`*^9, 3.7812849918382215`*^9, 
   3.7812861710876064`*^9, 3.809948413066018*^9},
 CellLabel->
  "During evaluation of \
In[196]:=",ExpressionUUID->"8959309e-04d1-4398-af4f-c5461f626f0c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Number of total corrections: \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["Number of total corrections: ", 0],
  Editable->False]], "Print",
 CellChangeTimes->{{3.7778765672367253`*^9, 3.7778765927385683`*^9}, 
   3.7778766241037416`*^9, {3.777876663090545*^9, 3.7778767097718225`*^9}, {
   3.777876743573449*^9, 3.7778767642163224`*^9}, {3.7778768137045927`*^9, 
   3.7778768272603626`*^9}, {3.777879533204275*^9, 3.7778796118933554`*^9}, 
   3.777879679269459*^9, 3.7778797508322*^9, 3.777879836494384*^9, 
   3.777879911999589*^9, {3.7778799439771395`*^9, 3.7778800142061157`*^9}, {
   3.777880077241645*^9, 3.7778801007205243`*^9}, 3.7778819974256735`*^9, 
   3.7778820325288553`*^9, 3.777882554952422*^9, 3.7778827483599977`*^9, 
   3.777882801943906*^9, {3.77788286335378*^9, 3.777882910459264*^9}, 
   3.7778829652079415`*^9, 3.777883018001201*^9, 3.7778830513291616`*^9, 
   3.777883095063296*^9, {3.7778831736342883`*^9, 3.777883193170077*^9}, 
   3.7778832283182697`*^9, 3.7778836450394983`*^9, 3.7778836784252715`*^9, 
   3.777883846092169*^9, 3.777883930384887*^9, 3.7778985541645823`*^9, 
   3.777898586354211*^9, 3.7778986994827766`*^9, 3.777898733966261*^9, {
   3.777898792192217*^9, 3.7778988145935297`*^9}, {3.777915436683578*^9, 
   3.77791544661374*^9}, 3.781284011006488*^9, {3.781284053486359*^9, 
   3.781284078101506*^9}, {3.7812841291121616`*^9, 3.781284139168257*^9}, 
   3.7812841796928387`*^9, 3.7812845596790123`*^9, 3.7812849918382215`*^9, 
   3.7812861710876064`*^9, 3.8099484130719404`*^9},
 CellLabel->
  "During evaluation of \
In[196]:=",ExpressionUUID->"b6c26d8c-aca0-4c85-8eff-969ee1d95f48"]
}, Open  ]],

Cell[BoxData[
 GraphicsBox[{{}, {{{}, {}, 
     {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.007333333333333334],
       AbsoluteThickness[1.6], LineBox[CompressedData["
1:eJxF1XdcDfz/PvDsGd1WIbdjlh1y6zavjGSXQiLa2p12p3lGZ1rJioysu+xk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       "]]}}, 
    {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.007333333333333334], 
     AbsoluteThickness[1.6]}, {
     {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.007333333333333334],
       AbsoluteThickness[1.6]}, {}}, {
     {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.007333333333333334],
       AbsoluteThickness[1.6]}, {}}}, {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox["\"No. of iterations\"", TraditionalForm], 
    FormBox["\"Function value f\"", TraditionalForm]},
  AxesOrigin->{0, 1.0401085009198017`},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImageSize->Large,
  Method->{
   "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 864.}, {1.0401085009198017`, 1.1025596607626862`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.777876567357403*^9, 3.7778765928542614`*^9}, 
   3.7778766242553368`*^9, {3.777876663189286*^9, 3.777876709901471*^9}, {
   3.777876743670187*^9, 3.777876764324023*^9}, {3.7778768138402367`*^9, 
   3.7778768273930464`*^9}, {3.777879533319965*^9, 3.7778796120140624`*^9}, 
   3.7778796793901367`*^9, 3.7778797509468937`*^9, 3.7778798381639557`*^9, 
   3.7778799121093264`*^9, {3.7778799441018205`*^9, 3.7778800143138266`*^9}, {
   3.777880077359338*^9, 3.7778801008472004`*^9}, 3.777881997824638*^9, 
   3.7778820326468673`*^9, 3.7778825565232553`*^9, 3.7778827487559686`*^9, 
   3.7778828023278785`*^9, {3.7778828648996487`*^9, 3.7778829106068687`*^9}, 
   3.777882965328619*^9, 3.7778830181348443`*^9, 3.777883051728133*^9, 
   3.777883095449278*^9, {3.7778831740392385`*^9, 3.7778831935610313`*^9}, 
   3.7778832287032733`*^9, 3.7778836454484367`*^9, 3.7778836788352094`*^9, 
   3.7778838464821587`*^9, 3.7778839305215216`*^9, 3.7778985543135138`*^9, 
   3.777898586499859*^9, 3.7778986996383624`*^9, 3.777898734088459*^9, {
   3.7778987923012915`*^9, 3.7778988147329473`*^9}, {3.777915437227759*^9, 
   3.777915446865425*^9}, 3.781284011135147*^9, {3.78128405730518*^9, 
   3.7812840782002926`*^9}, {3.7812841292577715`*^9, 3.781284139328827*^9}, 
   3.781284179855404*^9, 3.7812845598455667`*^9, 3.7812849919778447`*^9, 
   3.781286171204294*^9, 3.809948413286207*^9},
 CellLabel->
  "Out[201]=",ExpressionUUID->"6792fdd0-b559-454b-944e-51192b34794e"]
}, Open  ]]
}, Open  ]]
}, Closed]]
}, Closed]]
},
WindowSize->{1536, 781},
WindowMargins->{{-8, Automatic}, {Automatic, -8}},
SpellingDictionaries->{"CorrectWords"->{
 "Purifications", "\[Phi]\[Phi]\[Pi]\[Pi]"}},
FrontEndVersion->"12.0 for Microsoft Windows (64-bit) (April 8, 2019)",
StyleDefinitions->Notebook[{
   Cell[
    StyleData[StyleDefinitions -> "Default.nb"]]}, Visible -> False, 
  FrontEndVersion -> "12.0 for Microsoft Windows (64-bit) (April 8, 2019)", 
  StyleDefinitions -> "PrivateStylesheetFormatting.nb"]
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{
 "Info43777918723-3288457"->{
  Cell[19651, 538, 6116, 86, 690, "Print",ExpressionUUID->"da6c167c-f9b1-4c2c-a79f-4376a3f531df",
   CellTags->"Info43777918723-3288457"]},
 "Info53777918724-3288457"->{
  Cell[27152, 666, 455, 7, 45, "Print",ExpressionUUID->"f18d0450-6e17-47b7-b64c-d90b7415dc1f",
   CellTags->"Info53777918724-3288457"]},
 "Info63777918725-3288457"->{
  Cell[27855, 683, 459, 8, 45, "Print",ExpressionUUID->"1785b52e-d90a-4011-ac51-1efb25738318",
   CellTags->"Info63777918725-3288457"]},
 "Info73777918725-3288457"->{
  Cell[28564, 701, 461, 8, 45, "Print",ExpressionUUID->"7cea6db0-96e9-4142-96b9-8c2e000b9c69",
   CellTags->"Info73777918725-3288457"]},
 "Info83777918726-3288457"->{
  Cell[29275, 719, 453, 7, 45, "Print",ExpressionUUID->"28a1cb83-2ca8-4b68-8f0d-def89c3bbc26",
   CellTags->"Info83777918726-3288457"]},
 "Info93777918726-3288457"->{
  Cell[30186, 743, 425, 7, 45, "Print",ExpressionUUID->"3d636791-635f-4c18-bb10-06c8b8577be5",
   CellTags->"Info93777918726-3288457"]},
 "Info103777918727-3288457"->{
  Cell[30846, 760, 434, 8, 45, "Print",ExpressionUUID->"62dfa70f-2714-4c2c-a8dc-2a76563965b4",
   CellTags->"Info103777918727-3288457"]},
 "Info113777918727-3288457"->{
  Cell[31515, 778, 432, 8, 45, "Print",ExpressionUUID->"8f7ced50-c6c7-4251-9af2-8e0b634d6b65",
   CellTags->"Info113777918727-3288457"]},
 "Info123777918727-3288457"->{
  Cell[32182, 796, 426, 7, 45, "Print",ExpressionUUID->"38d39476-cab6-446f-9a56-4103a793c6d3",
   CellTags->"Info123777918727-3288457"]},
 "Info133777918728-3288457"->{
  Cell[33120, 822, 276, 5, 70, "Print",ExpressionUUID->"a9fc89b2-9cd7-4ff1-94bd-495797d7efd1",
   CellTags->"Info133777918728-3288457"]},
 "Info143777918728-3288457"->{
  Cell[33655, 837, 349, 6, 70, "Print",ExpressionUUID->"29d09868-5635-4d64-9896-c2e6a201f80d",
   CellTags->"Info143777918728-3288457"]},
 "Info153777918728-3288457"->{
  Cell[34249, 853, 277, 5, 70, "Print",ExpressionUUID->"e58ecb6d-59dd-4c8c-b5e8-6e64dc384657",
   CellTags->"Info153777918728-3288457"]},
 "Info163777918729-3288457"->{
  Cell[34787, 868, 335, 6, 70, "Print",ExpressionUUID->"f9061744-6f62-4860-96cb-6d2f82ba845c",
   CellTags->"Info163777918729-3288457"]},
 "Info173777918729-3288457"->{
  Cell[38634, 985, 643, 11, 70, "Print",ExpressionUUID->"1bbf1574-2f1e-4202-9033-5da4f1d06df8",
   CellTags->"Info173777918729-3288457"]},
 "Info183777918729-3288457"->{
  Cell[39495, 1006, 641, 11, 70, "Print",ExpressionUUID->"87faccd8-9dd5-468c-ade2-773b9139916a",
   CellTags->"Info183777918729-3288457"]},
 "Info193777918730-3288457"->{
  Cell[40378, 1027, 641, 11, 70, "Print",ExpressionUUID->"ed879f1d-4c52-4614-b2fc-877757634341",
   CellTags->"Info193777918730-3288457"]},
 "Info203777918730-3288457"->{
  Cell[41261, 1048, 641, 11, 70, "Print",ExpressionUUID->"a4e83658-4e72-40b4-9910-6954c5d98ef7",
   CellTags->"Info203777918730-3288457"]},
 "Info213777918731-3288457"->{
  Cell[42508, 1078, 635, 10, 70, "Print",ExpressionUUID->"91f3276b-72b7-4894-982b-bcbc38f12c08",
   CellTags->"Info213777918731-3288457"]},
 "Info223777918732-3288457"->{
  Cell[43385, 1098, 643, 11, 70, "Print",ExpressionUUID->"189fd066-8c2e-420f-890a-29ee9d0db42d",
   CellTags->"Info223777918732-3288457"]},
 "Info233777918732-3288457"->{
  Cell[44270, 1119, 641, 11, 70, "Print",ExpressionUUID->"3ded3d8a-883e-4340-8db8-998e929866b7",
   CellTags->"Info233777918732-3288457"]},
 "Info243777918732-3288457"->{
  Cell[45155, 1140, 647, 12, 70, "Print",ExpressionUUID->"23c828e6-dfd4-4fac-990b-75b2a645461d",
   CellTags->"Info243777918732-3288457"]},
 "Info253777918733-3288457"->{
  Cell[46458, 1172, 634, 10, 70, "Print",ExpressionUUID->"2f943192-52cf-493c-9313-37c765894e80",
   CellTags->"Info253777918733-3288457"]},
 "Info263777918733-3288457"->{
  Cell[47333, 1192, 641, 11, 70, "Print",ExpressionUUID->"c7d65b41-cac4-4935-ab67-4aec67a0f789",
   CellTags->"Info263777918733-3288457"]},
 "Info273777918734-3288457"->{
  Cell[48218, 1213, 641, 11, 70, "Print",ExpressionUUID->"f3cbfa22-41ad-4557-a70d-1250ce90b8a5",
   CellTags->"Info273777918734-3288457"]},
 "Info283777918734-3288457"->{
  Cell[49103, 1234, 647, 12, 70, "Print",ExpressionUUID->"6c1f5aa4-a09d-4beb-95e9-0887475801dc",
   CellTags->"Info283777918734-3288457"]},
 "Info293777918734-3288457"->{
  Cell[50969, 1286, 438, 8, 46, "Print",ExpressionUUID->"2cb39f40-1237-4a06-8692-475ce93a4e94",
   CellTags->"Info293777918734-3288457"]},
 "Info313777918735-3288457"->{
  Cell[52137, 1316, 447, 8, 46, "Print",ExpressionUUID->"1d242dac-be1f-48b5-acab-68854fce37a4",
   CellTags->"Info313777918735-3288457"]},
 "Info333777918735-3288457"->{
  Cell[53156, 1342, 492, 9, 46, "Print",ExpressionUUID->"e7cb72ab-4592-44ec-b7f2-d435846411cb",
   CellTags->"Info333777918735-3288457"]},
 "Info343777918736-3288457"->{
  Cell[54076, 1365, 544, 9, 46, "Print",ExpressionUUID->"e3cad120-6fa1-464f-b904-b08f7a06b2ce",
   CellTags->"Info343777918736-3288457"]},
 "Info363777918736-3288457"->{
  Cell[55396, 1396, 437, 8, 46, "Print",ExpressionUUID->"09e0dc63-fc66-4477-9dcf-b9189460ac77",
   CellTags->"Info363777918736-3288457"]},
 "Info703777918758-3288457"->{
  Cell[56389, 1422, 445, 8, 46, "Print",ExpressionUUID->"088c5ff9-ca77-443a-8714-c42ca30c933d",
   CellTags->"Info703777918758-3288457"]},
 "Info383777918737-3288457"->{
  Cell[57240, 1444, 386, 7, 46, "Print",ExpressionUUID->"dab0fe2e-77d4-426b-8150-1ac95c55c6ab",
   CellTags->"Info383777918737-3288457"]},
 "Info403777918737-3288457"->{
  Cell[58889, 1489, 458, 8, 68, "Print",ExpressionUUID->"9f46df5a-c998-4857-9eb9-37b7308b25e1",
   CellTags->"Info403777918737-3288457"]},
 "Info423777918738-3288457"->{
  Cell[60190, 1524, 392, 7, 70, "Print",ExpressionUUID->"cd9c8a60-8327-4b50-a60f-c786578d372a",
   CellTags->"Info423777918738-3288457"]},
 "Info433777918738-3288457"->{
  Cell[60819, 1541, 324, 6, 70, "Print",ExpressionUUID->"c2236b02-73cf-4662-bdbb-57f544edb582",
   CellTags->"Info433777918738-3288457"]},
 "Info443777918738-3288457"->{
  Cell[61388, 1557, 407, 7, 70, "Print",ExpressionUUID->"fae1a4e5-1ab6-4bf6-9d43-539b55465636",
   CellTags->"Info443777918738-3288457"]},
 "Info453777918739-3288457"->{
  Cell[62265, 1582, 297, 6, 70, "Print",ExpressionUUID->"4ba2aeb9-8a06-449d-b032-afeb52694ba0",
   CellTags->"Info453777918739-3288457"]},
 "Info463777918740-3288457"->{
  Cell[63022, 1606, 304, 6, 70, "Print",ExpressionUUID->"40dee86b-445f-4f59-887f-37d3ac1081aa",
   CellTags->"Info463777918740-3288457"]},
 "Info473777918740-3288457"->{
  Cell[63569, 1622, 251, 5, 70, "Print",ExpressionUUID->"796d5f76-2414-4a81-b9a4-b38d4aab93de",
   CellTags->"Info473777918740-3288457"]},
 "Info483777918740-3288457"->{
  Cell[64061, 1637, 284, 5, 70, "Print",ExpressionUUID->"c63ef735-8a8f-4eb7-9d4c-9c974c16f2c6",
   CellTags->"Info483777918740-3288457"]},
 "Info493777918741-3288457"->{
  Cell[64581, 1652, 343, 6, 70, "Print",ExpressionUUID->"1ced5c77-9fe4-40a1-9236-5671d580b113",
   CellTags->"Info493777918741-3288457"]},
 "Info503777918741-3288457"->{
  Cell[65701, 1685, 413, 7, 68, "Print",ExpressionUUID->"8380cda3-2fcf-4fb8-bc36-c5e3fca15596",
   CellTags->"Info503777918741-3288457"]},
 "Info513777918742-3288457"->{
  Cell[66374, 1702, 471, 8, 68, "Print",ExpressionUUID->"c61c1e8c-4fba-42b6-87ee-5d2b66f1da79",
   CellTags->"Info513777918742-3288457"]},
 "Info523777918742-3288457"->{
  Cell[67095, 1720, 400, 7, 68, "Print",ExpressionUUID->"965c40c0-1d6a-46e7-8458-ce5ce9e45c77",
   CellTags->"Info523777918742-3288457"]},
 "Info533777918744-3288457"->{
  Cell[67747, 1737, 401, 7, 68, "Print",ExpressionUUID->"b72321aa-c58a-4cbf-8c80-f0a89642f97d",
   CellTags->"Info533777918744-3288457"]},
 "Info543777918744-3288457"->{
  Cell[68416, 1754, 464, 8, 68, "Print",ExpressionUUID->"d94831b9-21d4-46d1-b2d6-770182c8b42e",
   CellTags->"Info543777918744-3288457"]},
 "Info553777918744-3288457"->{
  Cell[69134, 1772, 403, 7, 68, "Print",ExpressionUUID->"dc9a88ab-637d-4537-8c19-70d60aff7dc9",
   CellTags->"Info553777918744-3288457"]},
 "Info563777918745-3288457"->{
  Cell[69993, 1797, 377, 6, 70, "Print",ExpressionUUID->"fa2ac525-765a-4f82-9f13-ff187cbebcbc",
   CellTags->"Info563777918745-3288457"]},
 "Info573777918745-3288457"->{
  Cell[70606, 1813, 342, 6, 70, "Print",ExpressionUUID->"1cacbf58-0f73-40c5-b5da-0bb760131dc5",
   CellTags->"Info573777918745-3288457"]},
 "Info583777918745-3288457"->{
  Cell[71190, 1829, 455, 8, 70, "Print",ExpressionUUID->"2897fdc2-b8c5-4afc-adde-1d99731853f4",
   CellTags->"Info583777918745-3288457"]},
 "Info593777918746-3288457"->{
  Cell[71882, 1847, 346, 6, 70, "Print",ExpressionUUID->"cf677789-60ff-4362-a577-ad6714a37130",
   CellTags->"Info593777918746-3288457"]},
 "Info603777918746-3288457"->{
  Cell[72473, 1863, 457, 8, 70, "Print",ExpressionUUID->"78cba457-a632-4296-9484-cebcea28e294",
   CellTags->"Info603777918746-3288457"]},
 "Info613777918747-3288457"->{
  Cell[73380, 1889, 431, 7, 70, "Print",ExpressionUUID->"a8b6a504-11ab-4494-a380-c45d3be5f7a7",
   CellTags->"Info613777918747-3288457"]},
 "Info623777918747-3288457"->{
  Cell[74051, 1906, 529, 9, 70, "Print",ExpressionUUID->"5f31b994-8f58-4b99-8f7d-10bd32daddc8",
   CellTags->"Info623777918747-3288457"]},
 "Info633777918747-3288457"->{
  Cell[74816, 1925, 434, 7, 70, "Print",ExpressionUUID->"d9fa322e-884d-489d-917f-36759347fb20",
   CellTags->"Info633777918747-3288457"]},
 "Info643777918748-3288457"->{
  Cell[75492, 1942, 536, 9, 70, "Print",ExpressionUUID->"4d66dce9-60a4-43fc-9f11-93aeb2bf2b5d",
   CellTags->"Info643777918748-3288457"]},
 "Info653777918748-3288457"->{
  Cell[76486, 1969, 468, 9, 70, "Print",ExpressionUUID->"3d359591-629b-40fc-a8b8-894163ee5ad5",
   CellTags->"Info653777918748-3288457"]},
 "Info663777918748-3288457"->{
  Cell[77197, 1988, 524, 9, 70, "Print",ExpressionUUID->"a0a2cb6e-86f7-47b2-a613-5344d37816c1",
   CellTags->"Info663777918748-3288457"]},
 "Info673777918749-3288457"->{
  Cell[77963, 2007, 471, 9, 70, "Print",ExpressionUUID->"111c528b-07bf-463b-84b4-298323f3607f",
   CellTags->"Info673777918749-3288457"]},
 "Info683777918749-3288457"->{
  Cell[78678, 2026, 525, 9, 70, "Print",ExpressionUUID->"2f5934de-4196-433f-92c0-666647a2b797",
   CellTags->"Info683777918749-3288457"]}
 }
*)
(*CellTagsIndex
CellTagsIndex->{
 {"Info43777918723-3288457", 308432, 7161},
 {"Info53777918724-3288457", 308602, 7164},
 {"Info63777918725-3288457", 308769, 7167},
 {"Info73777918725-3288457", 308936, 7170},
 {"Info83777918726-3288457", 309103, 7173},
 {"Info93777918726-3288457", 309270, 7176},
 {"Info103777918727-3288457", 309438, 7179},
 {"Info113777918727-3288457", 309607, 7182},
 {"Info123777918727-3288457", 309776, 7185},
 {"Info133777918728-3288457", 309945, 7188},
 {"Info143777918728-3288457", 310114, 7191},
 {"Info153777918728-3288457", 310283, 7194},
 {"Info163777918729-3288457", 310452, 7197},
 {"Info173777918729-3288457", 310621, 7200},
 {"Info183777918729-3288457", 310791, 7203},
 {"Info193777918730-3288457", 310962, 7206},
 {"Info203777918730-3288457", 311133, 7209},
 {"Info213777918731-3288457", 311304, 7212},
 {"Info223777918732-3288457", 311475, 7215},
 {"Info233777918732-3288457", 311646, 7218},
 {"Info243777918732-3288457", 311817, 7221},
 {"Info253777918733-3288457", 311988, 7224},
 {"Info263777918733-3288457", 312159, 7227},
 {"Info273777918734-3288457", 312330, 7230},
 {"Info283777918734-3288457", 312501, 7233},
 {"Info293777918734-3288457", 312672, 7236},
 {"Info313777918735-3288457", 312842, 7239},
 {"Info333777918735-3288457", 313012, 7242},
 {"Info343777918736-3288457", 313182, 7245},
 {"Info363777918736-3288457", 313352, 7248},
 {"Info703777918758-3288457", 313522, 7251},
 {"Info383777918737-3288457", 313692, 7254},
 {"Info403777918737-3288457", 313862, 7257},
 {"Info423777918738-3288457", 314032, 7260},
 {"Info433777918738-3288457", 314202, 7263},
 {"Info443777918738-3288457", 314372, 7266},
 {"Info453777918739-3288457", 314542, 7269},
 {"Info463777918740-3288457", 314712, 7272},
 {"Info473777918740-3288457", 314882, 7275},
 {"Info483777918740-3288457", 315052, 7278},
 {"Info493777918741-3288457", 315222, 7281},
 {"Info503777918741-3288457", 315392, 7284},
 {"Info513777918742-3288457", 315562, 7287},
 {"Info523777918742-3288457", 315732, 7290},
 {"Info533777918744-3288457", 315902, 7293},
 {"Info543777918744-3288457", 316072, 7296},
 {"Info553777918744-3288457", 316242, 7299},
 {"Info563777918745-3288457", 316412, 7302},
 {"Info573777918745-3288457", 316582, 7305},
 {"Info583777918745-3288457", 316752, 7308},
 {"Info593777918746-3288457", 316922, 7311},
 {"Info603777918746-3288457", 317092, 7314},
 {"Info613777918747-3288457", 317262, 7317},
 {"Info623777918747-3288457", 317432, 7320},
 {"Info633777918747-3288457", 317602, 7323},
 {"Info643777918748-3288457", 317772, 7326},
 {"Info653777918748-3288457", 317942, 7329},
 {"Info663777918748-3288457", 318112, 7332},
 {"Info673777918749-3288457", 318282, 7335},
 {"Info683777918749-3288457", 318452, 7338}
 }
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 320, 5, 96, "Title",ExpressionUUID->"f8b9e2fb-b1a1-4ed6-8c9b-37b0f3f20bec"],
Cell[903, 29, 415, 8, 34, "Text",ExpressionUUID->"151f29c7-c001-4f64-9fc6-433ea64370e2"],
Cell[1321, 39, 594, 11, 48, "Input",ExpressionUUID->"503c86a9-502e-4932-a8c7-48511032d24a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[1952, 55, 325, 5, 96, "Title",ExpressionUUID->"c9439a96-f944-4a3b-8ee9-a7ca4a91511f"],
Cell[2280, 62, 213, 5, 34, "Text",ExpressionUUID->"0bc157ce-c430-4cea-9659-4c121a129143"],
Cell[CellGroupData[{
Cell[2518, 71, 214, 3, 28, "Input",ExpressionUUID->"f3460894-9ed5-4022-ab6f-dbe0c0ba57d4"],
Cell[2735, 76, 16386, 443, 264, "Print",ExpressionUUID->"a038fab0-ba78-4daa-b5f6-ee4f02473e5a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[19158, 524, 220, 4, 67, "Chapter",ExpressionUUID->"730565d3-99e5-441c-a846-3efa6fd01464"],
Cell[CellGroupData[{
Cell[19403, 532, 245, 4, 28, "Input",ExpressionUUID->"8bc47c5f-3c9f-4bfb-aa5b-f2d07e360b74"],
Cell[19651, 538, 6116, 86, 690, "Print",ExpressionUUID->"da6c167c-f9b1-4c2c-a79f-4376a3f531df",
 CellTags->"Info43777918723-3288457"]
}, Open  ]],
Cell[25782, 627, 280, 6, 34, "Text",ExpressionUUID->"5474cad9-d3ca-4cae-9dd8-b47705e8ca6a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[26099, 638, 285, 4, 67, "Chapter",ExpressionUUID->"eea9b996-1187-4126-a09b-e34ca304dc05"],
Cell[CellGroupData[{
Cell[26409, 646, 285, 4, 64, "Subchapter",ExpressionUUID->"cf75ec1f-b2b4-47d0-bada-10a734b77e93"],
Cell[26697, 652, 217, 5, 46, "Text",ExpressionUUID->"405e871e-6d3c-4a94-bc4a-f9448ed79d25"],
Cell[CellGroupData[{
Cell[26939, 661, 210, 3, 28, "Input",ExpressionUUID->"f2dff609-6b22-4714-8926-60446115de0d"],
Cell[27152, 666, 455, 7, 45, "Print",ExpressionUUID->"f18d0450-6e17-47b7-b64c-d90b7415dc1f",
 CellTags->"Info53777918724-3288457"]
}, Open  ]],
Cell[CellGroupData[{
Cell[27644, 678, 208, 3, 28, "Input",ExpressionUUID->"3827d4cc-f9a5-44a5-98c6-0c60bf5629b9"],
Cell[27855, 683, 459, 8, 45, "Print",ExpressionUUID->"1785b52e-d90a-4011-ac51-1efb25738318",
 CellTags->"Info63777918725-3288457"]
}, Open  ]],
Cell[CellGroupData[{
Cell[28351, 696, 210, 3, 28, "Input",ExpressionUUID->"16ba8684-603f-4343-ab57-bc4dde4a65fe"],
Cell[28564, 701, 461, 8, 45, "Print",ExpressionUUID->"7cea6db0-96e9-4142-96b9-8c2e000b9c69",
 CellTags->"Info73777918725-3288457"]
}, Open  ]],
Cell[CellGroupData[{
Cell[29062, 714, 210, 3, 28, "Input",ExpressionUUID->"f9dab475-5c85-44c5-9339-9c8fb4d64b00"],
Cell[29275, 719, 453, 7, 45, "Print",ExpressionUUID->"28a1cb83-2ca8-4b68-8f0d-def89c3bbc26",
 CellTags->"Info83777918726-3288457"]
}, Open  ]],
Cell[29743, 729, 219, 5, 46, "Text",ExpressionUUID->"38fc7e00-deb4-4ad3-957a-57572c8414a9"],
Cell[CellGroupData[{
Cell[29987, 738, 196, 3, 28, "Input",ExpressionUUID->"7d10b9f7-8559-46a7-951e-59f5bcbd2b9b"],
Cell[30186, 743, 425, 7, 45, "Print",ExpressionUUID->"3d636791-635f-4c18-bb10-06c8b8577be5",
 CellTags->"Info93777918726-3288457"]
}, Open  ]],
Cell[CellGroupData[{
Cell[30648, 755, 195, 3, 28, "Input",ExpressionUUID->"7485b051-10d4-456a-9543-8aa31e8ecb6a"],
Cell[30846, 760, 434, 8, 45, "Print",ExpressionUUID->"62dfa70f-2714-4c2c-a8dc-2a76563965b4",
 CellTags->"Info103777918727-3288457"]
}, Open  ]],
Cell[CellGroupData[{
Cell[31317, 773, 195, 3, 28, "Input",ExpressionUUID->"d0533258-efc7-4752-83ec-020c8cd653fa"],
Cell[31515, 778, 432, 8, 45, "Print",ExpressionUUID->"8f7ced50-c6c7-4251-9af2-8e0b634d6b65",
 CellTags->"Info113777918727-3288457"]
}, Open  ]],
Cell[CellGroupData[{
Cell[31984, 791, 195, 3, 28, "Input",ExpressionUUID->"d06d40e2-b09b-44f7-8f5d-a4a28082e762"],
Cell[32182, 796, 426, 7, 45, "Print",ExpressionUUID->"38d39476-cab6-446f-9a56-4103a793c6d3",
 CellTags->"Info123777918727-3288457"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[32657, 809, 232, 4, 48, "Subchapter",ExpressionUUID->"2033bf2c-e986-45bb-ac0e-ca82b6a5eba0"],
Cell[CellGroupData[{
Cell[32914, 817, 203, 3, 14, "Input",ExpressionUUID->"5caacc77-3f6f-4e6a-81bd-4e1d52bc55d2"],
Cell[33120, 822, 276, 5, 70, "Print",ExpressionUUID->"a9fc89b2-9cd7-4ff1-94bd-495797d7efd1",
 CellTags->"Info133777918728-3288457"]
}, Open  ]],
Cell[CellGroupData[{
Cell[33433, 832, 219, 3, 14, "Input",ExpressionUUID->"f38fa821-8c26-4e81-8e42-6d68ce6967d9"],
Cell[33655, 837, 349, 6, 70, "Print",ExpressionUUID->"29d09868-5635-4d64-9896-c2e6a201f80d",
 CellTags->"Info143777918728-3288457"]
}, Open  ]],
Cell[CellGroupData[{
Cell[34041, 848, 205, 3, 14, "Input",ExpressionUUID->"d8601c6a-59ac-4c60-a169-0a656aed80c6"],
Cell[34249, 853, 277, 5, 70, "Print",ExpressionUUID->"e58ecb6d-59dd-4c8c-b5e8-6e64dc384657",
 CellTags->"Info153777918728-3288457"]
}, Open  ]],
Cell[CellGroupData[{
Cell[34563, 863, 221, 3, 14, "Input",ExpressionUUID->"9dff0842-2e3d-49f7-8d24-49a3fd682c08"],
Cell[34787, 868, 335, 6, 70, "Print",ExpressionUUID->"f9061744-6f62-4860-96cb-6d2f82ba845c",
 CellTags->"Info163777918729-3288457"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[35171, 880, 179, 3, 48, "Subchapter",ExpressionUUID->"b92c0731-68fd-4e4b-9e03-2d8ee587c3c7"],
Cell[35353, 885, 2692, 82, 58, "Text",ExpressionUUID->"e7deff31-1b27-4a0a-bad0-c309d7a32e8a"],
Cell[38048, 969, 356, 7, 22, "Text",ExpressionUUID->"46935e4e-6ca0-4dba-887d-fe6dce9925b4"],
Cell[CellGroupData[{
Cell[38429, 980, 202, 3, 14, "Input",ExpressionUUID->"7bc6655f-477f-45c8-8a65-6b184b4e7046"],
Cell[38634, 985, 643, 11, 70, "Print",ExpressionUUID->"1bbf1574-2f1e-4202-9033-5da4f1d06df8",
 CellTags->"Info173777918729-3288457"]
}, Open  ]],
Cell[CellGroupData[{
Cell[39314, 1001, 178, 3, 14, "Input",ExpressionUUID->"8f590a49-eec8-48e9-ba06-2e7dd1d9f574"],
Cell[39495, 1006, 641, 11, 70, "Print",ExpressionUUID->"87faccd8-9dd5-468c-ade2-773b9139916a",
 CellTags->"Info183777918729-3288457"]
}, Open  ]],
Cell[CellGroupData[{
Cell[40173, 1022, 202, 3, 14, "Input",ExpressionUUID->"8b381a23-a914-4261-88f6-f7f86132e1cf"],
Cell[40378, 1027, 641, 11, 70, "Print",ExpressionUUID->"ed879f1d-4c52-4614-b2fc-877757634341",
 CellTags->"Info193777918730-3288457"]
}, Open  ]],
Cell[CellGroupData[{
Cell[41056, 1043, 202, 3, 14, "Input",ExpressionUUID->"9841268c-3878-4bf9-b8bf-f158335a285d"],
Cell[41261, 1048, 641, 11, 70, "Print",ExpressionUUID->"a4e83658-4e72-40b4-9910-6954c5d98ef7",
 CellTags->"Info203777918730-3288457"]
}, Open  ]],
Cell[41917, 1062, 359, 7, 22, "Text",ExpressionUUID->"c2475278-ece6-487e-8736-b8d17f92fe2b"],
Cell[CellGroupData[{
Cell[42301, 1073, 204, 3, 14, "Input",ExpressionUUID->"27d46d3e-401b-49bc-a987-181769874e69"],
Cell[42508, 1078, 635, 10, 70, "Print",ExpressionUUID->"91f3276b-72b7-4894-982b-bcbc38f12c08",
 CellTags->"Info213777918731-3288457"]
}, Open  ]],
Cell[CellGroupData[{
Cell[43180, 1093, 202, 3, 14, "Input",ExpressionUUID->"4a8edb15-ead6-451b-baca-78de447986fa"],
Cell[43385, 1098, 643, 11, 70, "Print",ExpressionUUID->"189fd066-8c2e-420f-890a-29ee9d0db42d",
 CellTags->"Info223777918732-3288457"]
}, Open  ]],
Cell[CellGroupData[{
Cell[44065, 1114, 202, 3, 14, "Input",ExpressionUUID->"3d429fcc-543a-49ee-b70f-dcca1b46ec53"],
Cell[44270, 1119, 641, 11, 70, "Print",ExpressionUUID->"3ded3d8a-883e-4340-8db8-998e929866b7",
 CellTags->"Info233777918732-3288457"]
}, Open  ]],
Cell[CellGroupData[{
Cell[44948, 1135, 204, 3, 14, "Input",ExpressionUUID->"9f90330f-962e-42a4-81d0-fabcffadb802"],
Cell[45155, 1140, 647, 12, 70, "Print",ExpressionUUID->"23c828e6-dfd4-4fac-990b-75b2a645461d",
 CellTags->"Info243777918732-3288457"]
}, Open  ]],
Cell[45817, 1155, 411, 8, 22, "Text",ExpressionUUID->"39c98272-5e8a-4742-b7f4-f97da3be3817"],
Cell[CellGroupData[{
Cell[46253, 1167, 202, 3, 14, "Input",ExpressionUUID->"b62592c8-c71c-49c2-9d81-916b383bd6e4"],
Cell[46458, 1172, 634, 10, 70, "Print",ExpressionUUID->"2f943192-52cf-493c-9313-37c765894e80",
 CellTags->"Info253777918733-3288457"]
}, Open  ]],
Cell[CellGroupData[{
Cell[47129, 1187, 201, 3, 14, "Input",ExpressionUUID->"9430c10f-c5e6-4eff-9341-937bb53024ff"],
Cell[47333, 1192, 641, 11, 70, "Print",ExpressionUUID->"c7d65b41-cac4-4935-ab67-4aec67a0f789",
 CellTags->"Info263777918733-3288457"]
}, Open  ]],
Cell[CellGroupData[{
Cell[48011, 1208, 204, 3, 14, "Input",ExpressionUUID->"b077facc-ddbe-43c1-86d5-6681501ea634"],
Cell[48218, 1213, 641, 11, 70, "Print",ExpressionUUID->"f3cbfa22-41ad-4557-a70d-1250ce90b8a5",
 CellTags->"Info273777918734-3288457"]
}, Open  ]],
Cell[CellGroupData[{
Cell[48896, 1229, 204, 3, 14, "Input",ExpressionUUID->"9e71b3c8-2b0b-4650-9a90-94f84900f133"],
Cell[49103, 1234, 647, 12, 70, "Print",ExpressionUUID->"6c1f5aa4-a09d-4beb-95e9-0887475801dc",
 CellTags->"Info283777918734-3288457"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[49799, 1252, 167, 3, 48, "Subchapter",ExpressionUUID->"2783cef5-d9bf-40cc-9b5d-8aa7046bcf7b"],
Cell[49969, 1257, 567, 16, 44, "Text",ExpressionUUID->"fe16f681-dc23-445f-9da8-d78e808ff1b3"],
Cell[CellGroupData[{
Cell[50561, 1277, 405, 7, 52, "Input",ExpressionUUID->"cb505bbb-1d2a-4623-a3fb-562b505230b7"],
Cell[50969, 1286, 438, 8, 46, "Print",ExpressionUUID->"2cb39f40-1237-4a06-8692-475ce93a4e94",
 CellTags->"Info293777918734-3288457"],
Cell[51410, 1296, 301, 6, 34, "Output",ExpressionUUID->"a610fe85-fbb0-461e-9524-6f253f0e389a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[51748, 1307, 386, 7, 52, "Input",ExpressionUUID->"d4897a3d-dc5d-4b2e-964c-5a9ca4846ca9"],
Cell[52137, 1316, 447, 8, 46, "Print",ExpressionUUID->"1d242dac-be1f-48b5-acab-68854fce37a4",
 CellTags->"Info313777918735-3288457"],
Cell[52587, 1326, 295, 5, 34, "Output",ExpressionUUID->"18b3fea4-0787-427f-b24f-10a0d7491050"]
}, Open  ]],
Cell[CellGroupData[{
Cell[52919, 1336, 234, 4, 30, "Input",ExpressionUUID->"3fb8f8c4-e78c-4a58-8ee8-9ac74d162586"],
Cell[53156, 1342, 492, 9, 46, "Print",ExpressionUUID->"e7cb72ab-4592-44ec-b7f2-d435846411cb",
 CellTags->"Info333777918735-3288457"]
}, Open  ]],
Cell[CellGroupData[{
Cell[53685, 1356, 388, 7, 52, "Input",ExpressionUUID->"9b918562-5ca7-4d18-8b89-f339d58c9725"],
Cell[54076, 1365, 544, 9, 46, "Print",ExpressionUUID->"e3cad120-6fa1-464f-b904-b08f7a06b2ce",
 CellTags->"Info343777918736-3288457"],
Cell[54623, 1376, 332, 6, 34, "Output",ExpressionUUID->"fcae64f9-5df4-499b-bc0c-cecba5c11ac9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[54992, 1387, 401, 7, 52, "Input",ExpressionUUID->"29af461c-8ba0-431c-afac-161024db6db6"],
Cell[55396, 1396, 437, 8, 46, "Print",ExpressionUUID->"09e0dc63-fc66-4477-9dcf-b9189460ac77",
 CellTags->"Info363777918736-3288457"],
Cell[55836, 1406, 307, 6, 34, "Output",ExpressionUUID->"747ad966-5e82-4865-bc93-bb26b5b2e2fe"]
}, Open  ]],
Cell[CellGroupData[{
Cell[56180, 1417, 206, 3, 30, "Input",ExpressionUUID->"8dc5afa6-b74c-4aca-b7ef-22158967f186"],
Cell[56389, 1422, 445, 8, 46, "Print",ExpressionUUID->"088c5ff9-ca77-443a-8714-c42ca30c933d",
 CellTags->"Info703777918758-3288457"]
}, Open  ]],
Cell[CellGroupData[{
Cell[56871, 1435, 366, 7, 52, "Input",ExpressionUUID->"cd7c3ef2-22a9-48b3-a8ee-476f79a3b4d3"],
Cell[57240, 1444, 386, 7, 46, "Print",ExpressionUUID->"dab0fe2e-77d4-426b-8150-1ac95c55c6ab",
 CellTags->"Info383777918737-3288457"],
Cell[57629, 1453, 281, 6, 34, "Output",ExpressionUUID->"32db5f81-f1ab-4dcf-9b54-cbceb6c46829"]
}, Open  ]],
Cell[57925, 1462, 326, 8, 58, "Text",ExpressionUUID->"2b4d709e-8791-4557-9b9b-7ab7e335b757"],
Cell[CellGroupData[{
Cell[58276, 1474, 610, 13, 52, "Input",ExpressionUUID->"64935784-a871-4d01-997a-357aa935ac46"],
Cell[58889, 1489, 458, 8, 68, "Print",ExpressionUUID->"9f46df5a-c998-4857-9eb9-37b7308b25e1",
 CellTags->"Info403777918737-3288457"],
Cell[59350, 1499, 362, 7, 34, "Output",ExpressionUUID->"49f17549-0a68-403c-9a09-a0c4152af52b"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[59761, 1512, 203, 3, 48, "Subchapter",ExpressionUUID->"27b0b025-a5d2-444b-b931-0a9ca124d484"],
Cell[CellGroupData[{
Cell[59989, 1519, 198, 3, 14, "Input",ExpressionUUID->"60b2f67c-f524-4a31-8f4e-98edf52eea0f"],
Cell[60190, 1524, 392, 7, 70, "Print",ExpressionUUID->"cd9c8a60-8327-4b50-a60f-c786578d372a",
 CellTags->"Info423777918738-3288457"]
}, Open  ]],
Cell[CellGroupData[{
Cell[60619, 1536, 197, 3, 14, "Input",ExpressionUUID->"f5c89772-992b-4728-934c-3886e279e7b3"],
Cell[60819, 1541, 324, 6, 70, "Print",ExpressionUUID->"c2236b02-73cf-4662-bdbb-57f544edb582",
 CellTags->"Info433777918738-3288457"]
}, Open  ]],
Cell[CellGroupData[{
Cell[61180, 1552, 205, 3, 14, "Input",ExpressionUUID->"c4292ec0-cf57-4ff8-8b9b-17c96ef026a8"],
Cell[61388, 1557, 407, 7, 70, "Print",ExpressionUUID->"fae1a4e5-1ab6-4bf6-9d43-539b55465636",
 CellTags->"Info443777918738-3288457"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[61844, 1570, 181, 3, 48, "Subchapter",ExpressionUUID->"8bb597ae-dbe2-4d92-ba06-a824d453a0f4"],
Cell[CellGroupData[{
Cell[62050, 1577, 212, 3, 2, "Input",ExpressionUUID->"6e4a5e18-6f51-460c-b018-e085dadff888"],
Cell[62265, 1582, 297, 6, 70, "Print",ExpressionUUID->"4ba2aeb9-8a06-449d-b032-afeb52694ba0",
 CellTags->"Info453777918739-3288457"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[62611, 1594, 184, 3, 48, "Subchapter",ExpressionUUID->"7a409be7-d9db-4c00-9c9f-e9d7ac101fe5"],
Cell[CellGroupData[{
Cell[62820, 1601, 199, 3, 2, "Input",ExpressionUUID->"07ecb93c-fd00-4810-8845-bbbc978146a8"],
Cell[63022, 1606, 304, 6, 70, "Print",ExpressionUUID->"40dee86b-445f-4f59-887f-37d3ac1081aa",
 CellTags->"Info463777918740-3288457"]
}, Open  ]],
Cell[CellGroupData[{
Cell[63363, 1617, 203, 3, 2, "Input",ExpressionUUID->"22058687-96c4-4b0e-8a1d-5c8ff4156833"],
Cell[63569, 1622, 251, 5, 70, "Print",ExpressionUUID->"796d5f76-2414-4a81-b9a4-b38d4aab93de",
 CellTags->"Info473777918740-3288457"]
}, Open  ]],
Cell[CellGroupData[{
Cell[63857, 1632, 201, 3, 2, "Input",ExpressionUUID->"f71e90ca-9fcf-47f9-88d6-81392ebb510c"],
Cell[64061, 1637, 284, 5, 70, "Print",ExpressionUUID->"c63ef735-8a8f-4eb7-9d4c-9c974c16f2c6",
 CellTags->"Info483777918740-3288457"]
}, Open  ]],
Cell[CellGroupData[{
Cell[64382, 1647, 196, 3, 2, "Input",ExpressionUUID->"f1ee404d-bf8b-442d-8f19-db57962ced19"],
Cell[64581, 1652, 343, 6, 70, "Print",ExpressionUUID->"1ced5c77-9fe4-40a1-9236-5671d580b113",
 CellTags->"Info493777918741-3288457"]
}, Open  ]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[64985, 1665, 195, 3, 67, "Chapter",ExpressionUUID->"a026788d-5bde-4996-ac3b-830c34726a80"],
Cell[CellGroupData[{
Cell[65205, 1672, 187, 3, 64, "Subchapter",ExpressionUUID->"e7e9e0c2-76ab-4630-af30-5ef358e63dee"],
Cell[CellGroupData[{
Cell[65417, 1679, 281, 4, 30, "Input",ExpressionUUID->"006a30bb-2e81-43f7-97eb-6811b1af86c2"],
Cell[65701, 1685, 413, 7, 68, "Print",ExpressionUUID->"8380cda3-2fcf-4fb8-bc36-c5e3fca15596",
 CellTags->"Info503777918741-3288457"]
}, Open  ]],
Cell[CellGroupData[{
Cell[66151, 1697, 220, 3, 30, "Input",ExpressionUUID->"816a1ac6-f058-403e-bae3-4805665683c9"],
Cell[66374, 1702, 471, 8, 68, "Print",ExpressionUUID->"c61c1e8c-4fba-42b6-87ee-5d2b66f1da79",
 CellTags->"Info513777918742-3288457"]
}, Open  ]],
Cell[CellGroupData[{
Cell[66882, 1715, 210, 3, 30, "Input",ExpressionUUID->"9809dab6-44d7-4a42-9fbd-25953cf921e7"],
Cell[67095, 1720, 400, 7, 68, "Print",ExpressionUUID->"965c40c0-1d6a-46e7-8458-ce5ce9e45c77",
 CellTags->"Info523777918742-3288457"]
}, Open  ]],
Cell[CellGroupData[{
Cell[67532, 1732, 212, 3, 30, "Input",ExpressionUUID->"b7624d35-6743-4da2-b9f9-5341bf47b110"],
Cell[67747, 1737, 401, 7, 68, "Print",ExpressionUUID->"b72321aa-c58a-4cbf-8c80-f0a89642f97d",
 CellTags->"Info533777918744-3288457"]
}, Open  ]],
Cell[CellGroupData[{
Cell[68185, 1749, 228, 3, 30, "Input",ExpressionUUID->"dc55b802-2489-4180-8720-3ee379f887c1"],
Cell[68416, 1754, 464, 8, 68, "Print",ExpressionUUID->"d94831b9-21d4-46d1-b2d6-770182c8b42e",
 CellTags->"Info543777918744-3288457"]
}, Open  ]],
Cell[CellGroupData[{
Cell[68917, 1767, 214, 3, 30, "Input",ExpressionUUID->"7037c296-34a6-41bb-96fc-2e5b71ea7f25"],
Cell[69134, 1772, 403, 7, 68, "Print",ExpressionUUID->"dc9a88ab-637d-4537-8c19-70d60aff7dc9",
 CellTags->"Info553777918744-3288457"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[69586, 1785, 176, 3, 48, "Subchapter",ExpressionUUID->"976175d0-249c-498c-affb-e922c634d825"],
Cell[CellGroupData[{
Cell[69787, 1792, 203, 3, 14, "Input",ExpressionUUID->"8b91ca80-65f3-462b-b203-6fdb4b4d9b1b"],
Cell[69993, 1797, 377, 6, 70, "Print",ExpressionUUID->"fa2ac525-765a-4f82-9f13-ff187cbebcbc",
 CellTags->"Info563777918745-3288457"]
}, Open  ]],
Cell[CellGroupData[{
Cell[70407, 1808, 196, 3, 14, "Input",ExpressionUUID->"7d01917d-f98c-4b22-a9c5-aae2a86b01dc"],
Cell[70606, 1813, 342, 6, 70, "Print",ExpressionUUID->"1cacbf58-0f73-40c5-b5da-0bb760131dc5",
 CellTags->"Info573777918745-3288457"]
}, Open  ]],
Cell[CellGroupData[{
Cell[70985, 1824, 202, 3, 14, "Input",ExpressionUUID->"c3c5ac76-d0a0-4e3f-b709-2a64f47b11d6"],
Cell[71190, 1829, 455, 8, 70, "Print",ExpressionUUID->"2897fdc2-b8c5-4afc-adde-1d99731853f4",
 CellTags->"Info583777918745-3288457"]
}, Open  ]],
Cell[CellGroupData[{
Cell[71682, 1842, 197, 3, 14, "Input",ExpressionUUID->"23275913-2bf9-418c-972b-857ac88568ad"],
Cell[71882, 1847, 346, 6, 70, "Print",ExpressionUUID->"cf677789-60ff-4362-a577-ad6714a37130",
 CellTags->"Info593777918746-3288457"]
}, Open  ]],
Cell[CellGroupData[{
Cell[72265, 1858, 205, 3, 14, "Input",ExpressionUUID->"e415eed5-75c9-4f04-924a-9d07b80faad7"],
Cell[72473, 1863, 457, 8, 70, "Print",ExpressionUUID->"78cba457-a632-4296-9484-cebcea28e294",
 CellTags->"Info603777918746-3288457"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[72979, 1877, 176, 3, 48, "Subchapter",ExpressionUUID->"e7f03043-79f2-4b6a-b6d5-51e2a1e71481"],
Cell[CellGroupData[{
Cell[73180, 1884, 197, 3, 0, "Input",ExpressionUUID->"2c7ae451-e62f-486c-a8ca-61a71bf16055"],
Cell[73380, 1889, 431, 7, 70, "Print",ExpressionUUID->"a8b6a504-11ab-4494-a380-c45d3be5f7a7",
 CellTags->"Info613777918747-3288457"]
}, Open  ]],
Cell[CellGroupData[{
Cell[73848, 1901, 200, 3, 0, "Input",ExpressionUUID->"451d6d65-a365-409d-8e8c-fb3b32371224"],
Cell[74051, 1906, 529, 9, 70, "Print",ExpressionUUID->"5f31b994-8f58-4b99-8f7d-10bd32daddc8",
 CellTags->"Info623777918747-3288457"]
}, Open  ]],
Cell[CellGroupData[{
Cell[74617, 1920, 196, 3, 0, "Input",ExpressionUUID->"192738c1-9cc3-467b-96e6-d68a5758990a"],
Cell[74816, 1925, 434, 7, 70, "Print",ExpressionUUID->"d9fa322e-884d-489d-917f-36759347fb20",
 CellTags->"Info633777918747-3288457"]
}, Open  ]],
Cell[CellGroupData[{
Cell[75287, 1937, 202, 3, 0, "Input",ExpressionUUID->"5766ee4f-44ba-4800-babc-a01ef24d3cad"],
Cell[75492, 1942, 536, 9, 70, "Print",ExpressionUUID->"4d66dce9-60a4-43fc-9f11-93aeb2bf2b5d",
 CellTags->"Info643777918748-3288457"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[76077, 1957, 180, 3, 48, "Subchapter",ExpressionUUID->"de41f0a6-dc69-4ce5-92b4-b8f7b11d947b"],
Cell[CellGroupData[{
Cell[76282, 1964, 201, 3, 0, "Input",ExpressionUUID->"4a96e98a-0ee2-4f83-b8bc-2db83b5048ba"],
Cell[76486, 1969, 468, 9, 70, "Print",ExpressionUUID->"3d359591-629b-40fc-a8b8-894163ee5ad5",
 CellTags->"Info653777918748-3288457"]
}, Open  ]],
Cell[CellGroupData[{
Cell[76991, 1983, 203, 3, 0, "Input",ExpressionUUID->"85f99ef3-1f17-4e13-bcbb-528fed413d78"],
Cell[77197, 1988, 524, 9, 70, "Print",ExpressionUUID->"a0a2cb6e-86f7-47b2-a613-5344d37816c1",
 CellTags->"Info663777918748-3288457"]
}, Open  ]],
Cell[CellGroupData[{
Cell[77758, 2002, 202, 3, 0, "Input",ExpressionUUID->"acdb5686-2e73-4a6b-ab89-eb0048958f70"],
Cell[77963, 2007, 471, 9, 70, "Print",ExpressionUUID->"111c528b-07bf-463b-84b4-298323f3607f",
 CellTags->"Info673777918749-3288457"]
}, Open  ]],
Cell[CellGroupData[{
Cell[78471, 2021, 204, 3, 0, "Input",ExpressionUUID->"58244920-8464-4163-8f60-272d5f2835b3"],
Cell[78678, 2026, 525, 9, 70, "Print",ExpressionUUID->"2f5934de-4196-433f-92c0-666647a2b797",
 CellTags->"Info683777918749-3288457"]
}, Open  ]]
}, Closed]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[79276, 2043, 270, 4, 70, "Title",ExpressionUUID->"2476762e-e7ac-4684-8f66-93120ddc5dcc"],
Cell[CellGroupData[{
Cell[79571, 2051, 437, 9, 67, "Section",ExpressionUUID->"fc3d049a-6e7a-4309-8051-35f524e921f9"],
Cell[CellGroupData[{
Cell[80033, 2064, 515, 9, 60, "Subsubsection",ExpressionUUID->"94fa5c14-18c4-4730-a620-90770ca88994"],
Cell[80551, 2075, 5403, 150, 187, "Input",ExpressionUUID->"fb7ca84e-f314-43b7-adf4-cff4a5e5e747"],
Cell[CellGroupData[{
Cell[85979, 2229, 408, 10, 28, "Input",ExpressionUUID->"fcd729ba-cac7-4358-9e73-324bf0d9ffef"],
Cell[86390, 2241, 764, 20, 70, "Output",ExpressionUUID->"b24bdd41-3778-4b74-a57f-374b483d1713"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[87203, 2267, 719, 17, 52, "Subsubsection",ExpressionUUID->"dcef1e44-2bc6-4555-9e45-cac65424abe2"],
Cell[87925, 2286, 13431, 334, 698, "Input",ExpressionUUID->"aa687e88-6a99-467d-82b2-437d739481f3"],
Cell[CellGroupData[{
Cell[101381, 2624, 491, 10, 28, "Input",ExpressionUUID->"20dd2a36-5905-400b-b384-a9e045d1f77a"],
Cell[101875, 2636, 9020, 162, 70, "Output",ExpressionUUID->"168a557b-ba8f-4ab0-96e1-6a49ca76873e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[110932, 2803, 2818, 73, 67, "Input",ExpressionUUID->"ec04ab77-a891-4097-a0ed-33ba3f3e5080"],
Cell[113753, 2878, 461, 10, 70, "Message",ExpressionUUID->"19c04174-e167-4d10-9e23-488a369e73be"],
Cell[114217, 2890, 3527, 87, 70, "Output",ExpressionUUID->"e4690622-74d0-438c-82f5-958a152bcff1"]
}, Open  ]],
Cell[117759, 2980, 2246, 70, 248, "Input",ExpressionUUID->"13a6a097-d19d-4535-99b7-9ca4cb30e57e"],
Cell[CellGroupData[{
Cell[120030, 3054, 284, 6, 28, "Input",ExpressionUUID->"82890290-5839-44bb-b13e-0db7d1180ab7"],
Cell[120317, 3062, 430, 11, 70, "Output",ExpressionUUID->"86216103-afdf-458d-8ee5-8aabecc31a0d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[120784, 3078, 914, 26, 46, "Input",ExpressionUUID->"e39a06cc-4834-4df7-a0a8-cb49db385427"],
Cell[121701, 3106, 1222, 36, 70, "Output",ExpressionUUID->"78afe045-af2c-42f5-86c4-1a1835c58c97"]
}, Open  ]],
Cell[CellGroupData[{
Cell[122960, 3147, 383, 9, 48, "Input",ExpressionUUID->"8e9a475f-a261-452d-a727-b1c5f9d42cec"],
Cell[123346, 3158, 432, 12, 70, "Output",ExpressionUUID->"7f820e86-ff9d-4221-9ee7-04bac63d63a2"],
Cell[123781, 3172, 452, 13, 70, "Output",ExpressionUUID->"12beb425-4a81-4ffb-92fc-8d080ef5d530"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[124282, 3191, 776, 19, 52, "Subsubsection",ExpressionUUID->"e13987d5-20c2-41ce-b33a-7955666350de"],
Cell[125061, 3212, 13346, 330, 698, "Input",ExpressionUUID->"f6bdea7f-1f3f-48e0-87ec-babfe7041260"]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[138456, 3548, 187, 3, 67, "Section",ExpressionUUID->"32ec68eb-b55a-43c2-a653-991d52464de7"],
Cell[138646, 3553, 4022, 81, 181, "Input",ExpressionUUID->"53f0100e-857e-4060-ad02-f50e4798bd23"],
Cell[CellGroupData[{
Cell[142693, 3638, 604, 10, 69, "Subsection",ExpressionUUID->"e98e1e5e-948e-40f7-a3c6-28258912881a"],
Cell[143300, 3650, 1299, 39, 42, "Input",ExpressionUUID->"e7a5999c-449e-4bbb-8588-f3a08f1500e8"],
Cell[CellGroupData[{
Cell[144624, 3693, 169, 3, 22, "Subsubsection",ExpressionUUID->"c3358e60-7e14-4f46-9687-22ae0ca0bdcb"],
Cell[CellGroupData[{
Cell[144818, 3700, 378, 8, 14, "Input",ExpressionUUID->"55ae16bf-c8a2-4cb1-b8e5-544835138634"],
Cell[145199, 3710, 1493, 30, 70, "Output",ExpressionUUID->"5161c814-64b4-410b-9ac3-0c6a36a9411b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[146729, 3745, 643, 15, 24, "Input",ExpressionUUID->"1f899365-ab61-4e66-a382-c3c246223690"],
Cell[147375, 3762, 2110, 39, 70, "Output",ExpressionUUID->"f40e2fd7-46de-4fb1-906e-c41f2b85e898"],
Cell[149488, 3803, 1299, 20, 70, "Output",ExpressionUUID->"0ff34228-eafb-4cfa-bfff-3c01defc509a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[150824, 3828, 435, 10, 14, "Input",ExpressionUUID->"49bf9e9e-7f36-47cb-8a9e-eaa6c024a955"],
Cell[151262, 3840, 2000, 37, 70, "Output",ExpressionUUID->"7df1cd31-3887-4409-ba6a-0852ebce1394"]
}, Open  ]],
Cell[CellGroupData[{
Cell[153299, 3882, 1470, 37, 32, "Input",ExpressionUUID->"21fc1a32-3c5e-4f5e-8404-ead6e6b32f60"],
Cell[154772, 3921, 744, 12, 70, "Output",ExpressionUUID->"24fa0809-138b-4e1f-80b6-fd8e5d79c6a7"],
Cell[155519, 3935, 3415, 67, 70, "Output",ExpressionUUID->"aa4327d4-036d-426c-8c04-2bf563109082"],
Cell[158937, 4004, 1407, 31, 70, "Output",ExpressionUUID->"04270ed9-8416-402c-bcff-1f4e7613fc16"]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[160405, 4042, 490, 8, 53, "Subsection",ExpressionUUID->"0fc1a9a6-5fd8-4e4d-99f8-b0bf8d6a06b8"],
Cell[160898, 4052, 1001, 24, 42, "Input",ExpressionUUID->"62530d67-c296-4dbf-bacc-fb48b1b8b29f"]
}, Closed]],
Cell[CellGroupData[{
Cell[161936, 4081, 533, 9, 53, "Subsection",ExpressionUUID->"f081f2da-cd75-49ae-920e-d339d3e905bc"],
Cell[162472, 4092, 2094, 50, 172, "Input",ExpressionUUID->"2f318c26-8269-4cdd-af32-c6642c7a75b6"],
Cell[164569, 4144, 495, 10, 56, "Input",ExpressionUUID->"1de25334-8f4a-491a-adc1-8bb0817b2726"],
Cell[CellGroupData[{
Cell[165089, 4158, 309, 6, 56, "Input",ExpressionUUID->"2a5381ee-8d46-4fec-9552-6819afa032ed"],
Cell[165401, 4166, 12582, 183, 70, "Output",ExpressionUUID->"6d0c51ea-465f-486c-81cc-ffb2c29923ec"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[178032, 4355, 583, 9, 53, "Subsection",ExpressionUUID->"944a88fe-b988-4dd0-9eb6-9ed713118a0c"],
Cell[178618, 4366, 2214, 58, 124, "Input",ExpressionUUID->"28738bff-7bd7-4efd-aa73-7444a9dd85cf"]
}, Closed]],
Cell[CellGroupData[{
Cell[180869, 4429, 532, 9, 53, "Subsection",ExpressionUUID->"33b61afb-01ab-4d06-bb1b-03c52ddf30a6"],
Cell[181404, 4440, 1009, 19, 28, "Input",ExpressionUUID->"ee2b0e89-1711-4a0a-9365-0d1a89847dfa"],
Cell[CellGroupData[{
Cell[182438, 4463, 1673, 41, 124, "Input",ExpressionUUID->"f4bf4206-cba2-40e8-a0e0-06ff6447e73e"],
Cell[CellGroupData[{
Cell[184136, 4508, 1083, 18, 22, "Print",ExpressionUUID->"2e87a2e0-cdd2-4d05-bf40-4960aae8cd79"],
Cell[185222, 4528, 1049, 18, 22, "Print",ExpressionUUID->"5f19d5cf-4fd9-4746-bd16-3a8aad405abc"],
Cell[186274, 4548, 1024, 18, 22, "Print",ExpressionUUID->"a38ab026-fe3d-4955-894f-61cacada5d7d"],
Cell[187301, 4568, 1005, 17, 22, "Print",ExpressionUUID->"81e09325-29dd-41c0-8cef-51f0fc21ea2e"],
Cell[188309, 4587, 1015, 17, 22, "Print",ExpressionUUID->"f1d5df33-1b16-4414-bb5e-2661216f6e43"]
}, Open  ]],
Cell[189339, 4607, 3115, 65, 333, "Output",ExpressionUUID->"42d6e62f-5bcc-4862-bd62-8fefa0e2e896"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[192515, 4679, 238, 4, 53, "Section",ExpressionUUID->"afcb0b22-0f7b-4104-bc4d-fec7ef4b036c"],
Cell[192756, 4685, 2665, 61, 162, "Input",ExpressionUUID->"acf79e2c-aa66-430e-bc48-e9c2ca25e2f1"],
Cell[CellGroupData[{
Cell[195446, 4750, 604, 10, 69, "Subsection",ExpressionUUID->"25e48842-bcf7-4988-a183-388a5b901b33"],
Cell[196053, 4762, 2258, 63, 80, "Input",ExpressionUUID->"185c3e9e-abe6-4f49-9089-41294b586e05"],
Cell[CellGroupData[{
Cell[198336, 4829, 169, 3, 22, "Subsubsection",ExpressionUUID->"c0bb8980-fde9-4621-ba72-ac8dd9e192e6"],
Cell[CellGroupData[{
Cell[198530, 4836, 378, 8, 14, "Input",ExpressionUUID->"4bdb2a0a-6563-4f97-82c7-65419747b96d"],
Cell[198911, 4846, 1715, 35, 70, "Output",ExpressionUUID->"b090e612-b2f1-457e-87c6-0f651f088263"]
}, Open  ]],
Cell[CellGroupData[{
Cell[200663, 4886, 643, 15, 24, "Input",ExpressionUUID->"8b655555-aad1-4ab6-be8c-3502ffe43aa3"],
Cell[201309, 4903, 2508, 44, 70, "Output",ExpressionUUID->"b34bd644-78be-4abb-a3ef-67d5c780246e"],
Cell[203820, 4949, 1697, 25, 70, "Output",ExpressionUUID->"d843a9e2-10dc-415c-a2df-aee24128ce60"]
}, Open  ]],
Cell[CellGroupData[{
Cell[205554, 4979, 435, 10, 14, "Input",ExpressionUUID->"f9cc5fb8-8d81-4217-8656-6f6fa5950505"],
Cell[205992, 4991, 2399, 42, 70, "Output",ExpressionUUID->"d70e9dfe-b797-4216-82df-c2a59dc88b56"]
}, Open  ]],
Cell[CellGroupData[{
Cell[208428, 5038, 1470, 37, 32, "Input",ExpressionUUID->"fee97b9e-7368-4101-bdda-8792b9d4d0b5"],
Cell[209901, 5077, 1140, 17, 70, "Output",ExpressionUUID->"a125f6b5-856f-44f3-8003-2219afd19d3d"],
Cell[211044, 5096, 3815, 72, 70, "Output",ExpressionUUID->"fcf309b0-aae3-47ee-9e8a-9ed7458b18aa"],
Cell[214862, 5170, 1807, 36, 70, "Output",ExpressionUUID->"e2dfb078-dcb0-4331-af69-1119d54abf6e"]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[216730, 5213, 490, 8, 53, "Subsection",ExpressionUUID->"8962a30c-16ec-4a4f-96d7-040932e0fe1e"],
Cell[217223, 5223, 760, 15, 24, "Input",ExpressionUUID->"1679d9b1-9f86-45c2-8db3-0233b954556a"]
}, Closed]],
Cell[CellGroupData[{
Cell[218020, 5243, 533, 9, 53, "Subsection",ExpressionUUID->"495755f5-b1dd-4161-a7a7-6d50c081ed35"],
Cell[218556, 5254, 2295, 52, 42, "Input",ExpressionUUID->"03247a7b-9f22-46dd-8e22-6d423041bc10"],
Cell[220854, 5308, 495, 10, 14, "Input",ExpressionUUID->"0decfe3e-3459-4436-b305-d7ebd37e5f9e"]
}, Closed]],
Cell[CellGroupData[{
Cell[221386, 5323, 583, 9, 53, "Subsection",ExpressionUUID->"00247d56-43d8-4bda-8d12-c27fb5c5d57b"],
Cell[221972, 5334, 3014, 66, 124, "Input",ExpressionUUID->"762aa7fc-d10e-460c-bfbe-1a40e263feee"]
}, Open  ]],
Cell[CellGroupData[{
Cell[225023, 5405, 532, 9, 69, "Subsection",ExpressionUUID->"960da6a3-3ed9-43ba-9189-01a764561905"],
Cell[225558, 5416, 1013, 20, 28, "Input",ExpressionUUID->"5e535e56-d4e3-4b55-a0cb-36626cd88ed6"],
Cell[CellGroupData[{
Cell[226596, 5440, 1676, 42, 124, "Input",ExpressionUUID->"042f459b-8426-4a6b-a753-a046ee4c67f1"],
Cell[CellGroupData[{
Cell[228297, 5486, 1377, 22, 22, "Print",ExpressionUUID->"595308e3-2ba9-4988-ab43-269707db27f8"],
Cell[229677, 5510, 1349, 22, 22, "Print",ExpressionUUID->"a69cd361-b541-414c-9609-55f75733fd9d"],
Cell[231029, 5534, 1316, 22, 22, "Print",ExpressionUUID->"ef028bd2-ec4b-4afc-be5a-6982bb09ce6c"],
Cell[232348, 5558, 1294, 21, 22, "Print",ExpressionUUID->"c2badb1b-c8c1-4c29-bd84-8934e7e09224"],
Cell[233645, 5581, 1309, 21, 22, "Print",ExpressionUUID->"5e589074-d9fd-499f-a784-6318836e5b9f"]
}, Open  ]],
Cell[234969, 5605, 5098, 100, 333, "Output",ExpressionUUID->"5bc7a3b6-a5f8-43f8-9d27-43155fbf1428"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[240128, 5712, 191, 3, 53, "Section",ExpressionUUID->"33bb93ba-6fab-4a6b-a417-b36ef0e791d2"],
Cell[240322, 5717, 3549, 70, 124, "Input",ExpressionUUID->"b72e6285-ce61-47e0-8a20-4f1fcbcfaee1"],
Cell[CellGroupData[{
Cell[243896, 5791, 604, 10, 69, "Subsection",ExpressionUUID->"393202c3-316e-4465-ae93-83e91f0a17e0"],
Cell[244503, 5803, 1725, 46, 172, "Input",ExpressionUUID->"05d01e65-1915-4618-bcfa-af623731d9f1"]
}, Closed]],
Cell[CellGroupData[{
Cell[246265, 5854, 490, 8, 53, "Subsection",ExpressionUUID->"a3f06c03-f468-4819-b7fe-8dbd084280d6"],
Cell[246758, 5864, 1123, 27, 52, "Input",ExpressionUUID->"14882640-bf7d-4ece-922a-de08c74aaf6c"]
}, Closed]],
Cell[CellGroupData[{
Cell[247918, 5896, 533, 9, 53, "Subsection",ExpressionUUID->"c526a2af-2cc5-4e5f-bb65-3a4c7bd6eb1b"],
Cell[248454, 5907, 2145, 44, 96, "Input",ExpressionUUID->"d78a3cf6-8f67-4d46-abf2-c08eb2573611"],
Cell[250602, 5953, 733, 22, 172, "Input",ExpressionUUID->"ca777861-8032-44fc-8898-1d12f91acea4"]
}, Closed]],
Cell[CellGroupData[{
Cell[251372, 5980, 583, 9, 53, "Subsection",ExpressionUUID->"83cabb23-0d8f-4ffe-b725-cd9597b2253e"],
Cell[251958, 5991, 2891, 65, 124, "Input",ExpressionUUID->"17023ebf-7b30-4707-9c49-a91393eae7a8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[254886, 6061, 532, 9, 69, "Subsection",ExpressionUUID->"50d91ae7-98a1-458f-bf4d-898a19158bd9"],
Cell[255421, 6072, 1013, 20, 28, "Input",ExpressionUUID->"8bd968b5-17a3-4200-8841-0af0c73df476"],
Cell[CellGroupData[{
Cell[256459, 6096, 1701, 42, 124, "Input",ExpressionUUID->"27fe93f4-0724-48b1-9f79-330663f3bc6a"],
Cell[CellGroupData[{
Cell[258185, 6142, 1398, 22, 22, "Print",ExpressionUUID->"473261dd-6668-40b1-ad7b-3ac6aa5572d5"],
Cell[259586, 6166, 1364, 22, 22, "Print",ExpressionUUID->"d78e4806-87c1-4478-b454-e361b4b8f1fa"],
Cell[260953, 6190, 1342, 22, 22, "Print",ExpressionUUID->"0a4a2590-2a10-4b28-8193-2596d462b94f"],
Cell[262298, 6214, 1320, 21, 22, "Print",ExpressionUUID->"a8585adb-fe85-4d2e-a350-51ecac6edb80"],
Cell[263621, 6237, 1330, 21, 22, "Print",ExpressionUUID->"39dd4d95-4d29-4c6a-84bf-93e50ab64d5c"]
}, Open  ]],
Cell[264966, 6261, 3592, 76, 333, "Output",ExpressionUUID->"67dd6fcb-ce39-4d99-80b2-71129d432cd3"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[268619, 6344, 286, 4, 53, "Section",ExpressionUUID->"7ab8e47f-49e3-47a4-9539-14f093f75244"],
Cell[268908, 6350, 2804, 60, 124, "Input",ExpressionUUID->"ef7a3c23-377e-487d-a70e-4a732d8b3637"],
Cell[CellGroupData[{
Cell[271737, 6414, 604, 10, 69, "Subsection",ExpressionUUID->"e9ca9062-6875-4b12-84ea-46e8c90ab014"],
Cell[272344, 6426, 2687, 68, 362, "Input",ExpressionUUID->"1ab993c6-41ad-42e0-83a0-dbe7297ac5e0"]
}, Closed]],
Cell[CellGroupData[{
Cell[275068, 6499, 490, 8, 53, "Subsection",ExpressionUUID->"21f7b35c-c9ba-4280-a071-89a7cab102c3"],
Cell[275561, 6509, 818, 17, 96, "Input",ExpressionUUID->"2b310b82-cd2d-4d51-831f-70899bc1d59a"]
}, Closed]],
Cell[CellGroupData[{
Cell[276416, 6531, 533, 9, 53, "Subsection",ExpressionUUID->"819e0234-9b9f-444c-a2ff-e7b1fcb978b4"],
Cell[276952, 6542, 2421, 55, 172, "Input",ExpressionUUID->"5355f749-9df2-4740-879d-ba46b63932c6"],
Cell[279376, 6599, 499, 11, 56, "Input",ExpressionUUID->"5377f5ee-df0f-4093-8793-2360c7f901e1"]
}, Closed]],
Cell[CellGroupData[{
Cell[279912, 6615, 583, 9, 53, "Subsection",ExpressionUUID->"650935c2-5c3e-4c03-85ed-516d9ae3f8a1"],
Cell[280498, 6626, 2990, 66, 124, "Input",ExpressionUUID->"7d1ffa36-5916-45d6-88bf-a1851f72ff44"]
}, Closed]],
Cell[CellGroupData[{
Cell[283525, 6697, 532, 9, 53, "Subsection",ExpressionUUID->"797f9b3f-6569-40d3-8107-5b456953727c"],
Cell[284060, 6708, 1013, 20, 28, "Input",ExpressionUUID->"a7fcc360-a721-497f-92a2-036b86291267"],
Cell[CellGroupData[{
Cell[285098, 6732, 1700, 42, 124, "Input",ExpressionUUID->"6cb64008-b7c2-4b54-a36b-e8da626de7a7"],
Cell[CellGroupData[{
Cell[286823, 6778, 1746, 27, 22, "Print",ExpressionUUID->"57d55063-c7f2-445c-b7b2-3ac38c52938f"],
Cell[288572, 6807, 1720, 27, 22, "Print",ExpressionUUID->"bc391d14-4eba-47e0-8e13-b88067edc1e5"],
Cell[290295, 6836, 1690, 27, 22, "Print",ExpressionUUID->"09a62f7f-db88-4215-ad5e-1743773a4db8"],
Cell[291988, 6865, 1670, 26, 22, "Print",ExpressionUUID->"8959309e-04d1-4398-af4f-c5461f626f0c"],
Cell[293661, 6893, 1682, 26, 22, "Print",ExpressionUUID->"b6c26d8c-aca0-4c85-8eff-969ee1d95f48"]
}, Open  ]],
Cell[295358, 6922, 12417, 217, 325, "Output",ExpressionUUID->"6792fdd0-b559-454b-944e-51192b34794e"]
}, Open  ]]
}, Open  ]]
}, Closed]]
}, Closed]]
}
]
*)


